Gravitational Wave Scattering in Spinless WQFT

We develop the computational framework for gravitational wave - black hole scattering in worldline quantum field theory (WQFT) without spin. Crucially, we prove on general grounds that, in the absence of dissipation, the exponential representation of the $S$-matrix maps -- through a partial-wave transformation -- directly onto the scattering phase shift from black hole perturbation theory (BHPT), indicating an exponentiation of the WQFT amplitude itself in partial-wave space. Computing explicitly, we reproduce the BHPT phase shift without spin up to $O(G^{3})$ from WQFT. While this result is expected, it lays the groundwork for higher-precision analyses involving non-minimal effects. Along the way, we outline our efficient diagram generation technique and include a pedagogical discussion on the computation of the required two-loop integrals.

==> anc/OneLoopIntegrals.m <==
OneLoopIntegrals = {intOneLoop[1, 0, 0] -> ((-1/4*I)*\[Omega])/Pi - 
      ((I/4)*eps*\[Omega]*(2 + I*Pi - Log[4] + 2*Log[\[Mu]] - 
         2*Log[\[Omega]]))/Pi, intOneLoop[0, 1, 1] -> 1/(16*x*\[Omega]), 
    intOneLoop[1, 1, 1] -> (I/32)/(eps*Pi*x^2*\[Omega]^3) - 
      ((I/16)*(G[0, x] - Log[\[Mu]] + Log[2*\[Omega]]))/(Pi*x^2*\[Omega]^3)}


==> anc/TwoLoopIntegrals.m <==
TwoLoopIntegrals = {{intTwoLoop[{1}, 1, 1, 0, 0, 0, 0, 0] -> 
      -1/16*\[Omega]^2/Pi^2 + (eps*\[Omega]^2*(-2 - I*Pi + Log[4] - 
          2*Log[\[Mu]] + 2*Log[\[Omega]]))/(8*Pi^2) + 
       (eps^2*\[Omega]^2*(-24 - (16*I)*Pi + 3*Pi^2 + 32*Log[2] + 
          (16*I)*Pi*Log[2] - 16*Log[2]^2 - 16*Log[\[Mu]]^2 + 
          16*(2 + I*Pi - Log[4])*Log[\[Omega]] - 16*Log[\[Omega]]^2 + 
          16*Log[\[Mu]]*(-2 - I*Pi + Log[4] + 2*Log[\[Omega]])))/(32*Pi^2), 
     intTwoLoop[{1}, 0, 0, 0, 1, 1, 0, 1] -> -1/64*1/(eps*Pi^2) + 
       (-3 + Log[4] + 2*Log[x] - 2*Log[\[Mu]] + 2*Log[\[Omega]])/(32*Pi^2) - 
       (eps*(216 - 7*Pi^2 - 144*Log[2] + 48*Log[2]^2 + 48*Log[x]^2 + 
          48*Log[\[Mu]]^2 - 144*Log[\[Omega]] + 96*Log[2]*Log[\[Omega]] + 
          48*Log[\[Omega]]^2 - 48*Log[\[Mu]]*(-3 + Log[4] + 
            2*Log[\[Omega]]) + 48*Log[x]*(-3 + Log[4] - 2*Log[\[Mu]] + 
            2*Log[\[Omega]])))/(384*Pi^2), 
     intTwoLoop[{1}, 0, 1, 1, 0, 0, 0, 1] -> -1/64*1/(eps*Pi^2) + 
       (-3 - I*Pi + Log[4] - 2*Log[\[Mu]] + 2*Log[\[Omega]])/(32*Pi^2) + 
       (eps*(-216 - (72*I)*Pi + 13*Pi^2 + 144*Log[2] + (48*I)*Pi*Log[2] - 
          48*Log[2]^2 - 48*Log[\[Mu]]^2 + 48*(3 + I*Pi - Log[4])*
           Log[\[Omega]] - 48*Log[\[Omega]]^2 + 48*Log[\[Mu]]*
           (-3 - I*Pi + Log[4] + 2*Log[\[Omega]])))/(384*Pi^2), 
     intTwoLoop[{1}, 1, 0, 0, 1, 1, 0, 1] -> 
      (-1/256*I)/(eps*Pi*x*\[Omega]^2) + (G[-1, x]*G[0, x])/
        (128*Pi^2*x*\[Omega]^2) - G[-1, 0, x]/(128*Pi^2*x*\[Omega]^2) + 
       G[1, 0, x]/(128*Pi^2*x*\[Omega]^2) + 
       ((I/128)*(Log[x]*(2*Pi + I*Log[1 + x]) + Pi*(Log[8] - Log[1 + x] - 
            2*Log[\[Mu]] + 2*Log[\[Omega]])))/(Pi^2*x*\[Omega]^2), 
     intTwoLoop[{1}, 1, 1, -1, 1, 1, 0, 1] -> 
      -3/(512*eps^2*Pi^2*\[Omega]^2) - (G[-1, x]*G[0, x])/
        (32*Pi^2*\[Omega]^2) + G[-1, 0, x]/(32*Pi^2*\[Omega]^2) + 
       G[1, 0, x]/(32*Pi^2*\[Omega]^2) + ((-I)*Pi + Log[64] + 4*Log[x] - 
         6*Log[\[Mu]] + 6*Log[\[Omega]])/(256*eps*Pi^2*\[Omega]^2) + 
       (11*Pi^2 + (48*I)*Pi*Log[2] - 144*Log[2]^2 - 96*Log[x]^2 + 
         (96*I)*Pi*Log[1 + x] - (48*I)*Pi*Log[\[Mu]] + 
         288*Log[2]*Log[\[Mu]] - 144*Log[\[Mu]]^2 + (48*I)*Pi*Log[\[Omega]] - 
         288*Log[2]*Log[\[Omega]] + 288*Log[\[Mu]]*Log[\[Omega]] - 
         144*Log[\[Omega]]^2 - 96*Log[x]*(Log[4] - Log[1 + x] - 
           2*Log[\[Mu]] + 2*Log[\[Omega]]))/(3072*Pi^2*\[Omega]^2), 
     intTwoLoop[{1}, 1, 1, 1, 0, 0, 1, 1] -> 
      1/(512*eps^2*Pi^2*x^2*\[Omega]^4) + (G[-1, x]*G[0, x])/
        (128*Pi^2*x^2*\[Omega]^4) - G[-1, 0, x]/(128*Pi^2*x^2*\[Omega]^4) - 
       G[1, 0, x]/(128*Pi^2*x^2*\[Omega]^4) - 
       (Log[2*x] - Log[\[Mu]] + Log[\[Omega]])/(128*eps*Pi^2*x^2*
         \[Omega]^4) + (-Pi^2 + 48*Log[2]^2 + 48*Log[x]^2 - 
         (24*I)*Pi*Log[1 + x] - 96*Log[2]*Log[\[Mu]] + 48*Log[\[Mu]]^2 + 
         96*Log[2]*Log[\[Omega]] - 96*Log[\[Mu]]*Log[\[Omega]] + 
         48*Log[\[Omega]]^2 + 24*Log[x]*(Log[16] - Log[1 + x] - 
           4*Log[\[Mu]] + 4*Log[\[Omega]]))/(3072*Pi^2*x^2*\[Omega]^4)}, 
    {intTwoLoop[{-1}, 1, 1, 0, 0, 0, 0, 0] -> \[Omega]^2/(16*Pi^2) + 
       (eps^2*\[Omega]^2*(24 + Pi^2 - 32*Log[2] + 16*Log[2]^2 + 
          16*Log[\[Mu]]^2 + 32*(-1 + Log[2])*Log[\[Omega]] + 
          16*Log[\[Omega]]^2 - 32*Log[\[Mu]]*(-1 + Log[2] + Log[\[Omega]])))/
        (32*Pi^2) + (eps*\[Omega]^2*(1 + Log[\[Mu]] - Log[2*\[Omega]]))/
        (4*Pi^2), intTwoLoop[{-1}, 0, 0, 0, 1, 1, 0, 1] -> 
      -1/64*1/(eps*Pi^2) + (-3 + Log[4] + 2*Log[x] - 2*Log[\[Mu]] + 
         2*Log[\[Omega]])/(32*Pi^2) - (eps*(216 - 7*Pi^2 - 144*Log[2] + 
          48*Log[2]^2 + 48*Log[x]^2 + 48*Log[\[Mu]]^2 - 144*Log[\[Omega]] + 
          96*Log[2]*Log[\[Omega]] + 48*Log[\[Omega]]^2 - 
          48*Log[\[Mu]]*(-3 + Log[4] + 2*Log[\[Omega]]) + 
          48*Log[x]*(-3 + Log[4] - 2*Log[\[Mu]] + 2*Log[\[Omega]])))/
        (384*Pi^2), intTwoLoop[{-1}, 0, 1, 1, 0, 0, 0, 1] -> 
      -1/64*1/(eps*Pi^2) + (-3 + I*Pi + Log[4] - 2*Log[\[Mu]] + 
         2*Log[\[Omega]])/(32*Pi^2) + (eps*(-216 + (72*I)*Pi + 13*Pi^2 + 
          144*Log[2] - (48*I)*Pi*Log[2] - 48*Log[2]^2 - 48*Log[\[Mu]]^2 + 
          48*(3 - I*Pi - Log[4])*Log[\[Omega]] - 48*Log[\[Omega]]^2 + 
          48*Log[\[Mu]]*(-3 + I*Pi + Log[4] + 2*Log[\[Omega]])))/(384*Pi^2), 
     intTwoLoop[{-1}, 1, 0, 0, 1, 1, 0, 1] -> 
      (-1/256*I)/(eps*Pi*x*\[Omega]^2) + (G[-1, x]*G[0, x])/
        (128*Pi^2*x*\[Omega]^2) - G[-1, 0, x]/(128*Pi^2*x*\[Omega]^2) + 
       G[1, 0, x]/(128*Pi^2*x*\[Omega]^2) + 
       ((I/128)*(Log[x]*(2*Pi + I*Log[1 + x]) + Pi*(Log[8] - Log[1 + x] - 
            2*Log[\[Mu]] + 2*Log[\[Omega]])))/(Pi^2*x*\[Omega]^2), 
     intTwoLoop[{-1}, 1, 1, -1, 1, 1, 0, 1] -> 
      5/(512*eps^2*Pi^2*\[Omega]^2) + (G[-1, x]*G[0, x])/
        (32*Pi^2*\[Omega]^2) - G[-1, 0, x]/(32*Pi^2*\[Omega]^2) - 
       G[1, 0, x]/(32*Pi^2*\[Omega]^2) + (I*Pi - 10*Log[2] - 4*Log[x] + 
         10*Log[\[Mu]] - 10*Log[\[Omega]])/(256*eps*Pi^2*\[Omega]^2) + 
       (-5*Pi^2 - (48*I)*Pi*Log[2] + 240*Log[2]^2 - (48*I)*Pi*Log[-1 + x] + 
         96*Log[x]^2 + (48*I)*Pi*Log[1 + x] + (48*I)*Pi*Log[\[Mu]] - 
         480*Log[2]*Log[\[Mu]] + 240*Log[\[Mu]]^2 - (48*I)*Pi*Log[\[Omega]] + 
         480*Log[2]*Log[\[Omega]] - 480*Log[\[Mu]]*Log[\[Omega]] + 
         240*Log[\[Omega]]^2 + 96*Log[x]*(Log[4] - Log[1 + x] - 
           2*Log[\[Mu]] + 2*Log[\[Omega]]))/(3072*Pi^2*\[Omega]^2), 
     intTwoLoop[{-1}, 1, 1, 1, 0, 0, 1, 1] -> 
      -1/256*1/(eps^2*Pi^2*x^2*\[Omega]^4) - (3*G[-1, x]*G[0, x])/
        (128*Pi^2*x^2*\[Omega]^4) + (3*G[-1, 0, x])/(128*Pi^2*x^2*
         \[Omega]^4) + (3*G[1, 0, x])/(128*Pi^2*x^2*\[Omega]^4) + 
       (Log[2*x] - Log[\[Mu]] + Log[\[Omega]])/(64*eps*Pi^2*x^2*\[Omega]^4) - 
       (-Pi^2 + 48*Log[2]^2 + (12*I)*Pi*Log[-1 + x] + 48*Log[x]^2 - 
         96*Log[2]*Log[\[Mu]] + 48*Log[\[Mu]]^2 + 96*Log[2]*Log[\[Omega]] - 
         96*Log[\[Mu]]*Log[\[Omega]] + 48*Log[\[Omega]]^2 + 
         12*Log[x]*(Log[256] - 3*Log[1 + x] - 8*Log[\[Mu]] + 
           8*Log[\[Omega]]))/(1536*Pi^2*x^2*\[Omega]^4)}}


==> anc/iN1.m <==
iN1 = (I*G*m*Pi*(1 - 2*x^2 + \[Sigma])^2)/x^2


==> anc/iN2.m <==
iN2 = ((I/4)*G^2*m^2*Pi^2*(-1 + x)^2*(15 + 28*x + 15*x^2)*(1 + \[Sigma])*
     \[Omega])/(x*(1 + x)^2)


==> anc/iN3.m <==
iN3 = (((8*I)/3)*G^3*m^3*Pi^3*(2 - 3*x^2 + 2*x^4)*(-1 - \[Sigma])*\[Omega]^2)/
     (-1 + x^2)^2 - (((2*I)/27)*G^3*m^3*Pi*(-720 + 1529*x^2 - 1161*x^4 + 
       376*x^6 - (-720 + 1711*x^2 - 1123*x^4 + 108*x^6)*\[Sigma])*\[Omega]^2)/
     (x^2*(-1 + x^2)) + ((I/2)*G^3*m^3*Pi*(15 - 7*x^2 - 7*x^4 + 15*x^6)*
      (-1 - \[Sigma])*\[Omega]^2*Lm[x])/(x*(-1 + x^2)^2) + 
    (((2*I)/9)*G^3*m^3*Pi*(480 - 1521*x^2 + 1618*x^4 - 737*x^6 + 176*x^8 - 
       (480 - 1359*x^2 + 1438*x^4 - 575*x^6)*\[Sigma])*\[Omega]^2*Log[x])/
     (x^2*(-1 + x^2)^2) + (((8*I)/3)*G^3*m^3*Pi*(20 - 71*x^2 + 90*x^4 - 
       52*x^6 + 12*x^8 - 2*x^10 - (20 - 69*x^2 + 94*x^4 - 58*x^6 + 16*x^8)*
        \[Sigma])*\[Omega]^2*Lp[x])/(x^4*(-1 + x^2)^2)


==> anc/iT1.m <==
iT1 = ((8*I)*G*m*Pi*(\[Omega]^2*dot[e[1], eC[2]] - \[Omega]*dot[v, e[1]]*
        dot[eC[2], k[1]] + dot[v, eC[2]]*(-(\[Omega]*dot[e[1], k[2]]) + 
         dot[v, e[1]]*dot[k[1], k[2]]))^2)/(\[Omega]^2*dot[k[1], k[2]])


==> anc/iT2.m <==
iT2 = (16*G^2*m^2*Pi*(\[Omega]^2*dot[e[1], eC[2]] - \[Omega]*dot[v, e[1]]*
         dot[eC[2], k[1]] + dot[v, eC[2]]*(-(\[Omega]*dot[e[1], k[2]]) + 
          dot[v, e[1]]*dot[k[1], k[2]]))^2)/(eps*\[Omega]*dot[k[1], k[2]]) + 
    (G^2*m^2*Pi*(\[Omega]*dot[e[1], eC[2]]^2*Sqrt[dot[k[1], k[2]]]*
        (-2*\[Omega]^2 + dot[k[1], k[2]])^2*((360*I)*Sqrt[2]*Pi*\[Omega]^6 + 
         128*(-1 - (6*I)*Pi)*\[Omega]^5*Sqrt[dot[k[1], k[2]]] + 
         (60*I)*Sqrt[2]*Pi*\[Omega]^4*dot[k[1], k[2]] + 
         64*(1 + (5*I)*Pi)*\[Omega]^3*dot[k[1], k[2]]^(3/2) - 
         (90*I)*Sqrt[2]*Pi*\[Omega]^2*dot[k[1], k[2]]^2 + 
         I*Sqrt[2]*Pi*dot[k[1], k[2]]^3) + 4*dot[v, eC[2]]^2*
        Sqrt[dot[k[1], k[2]]]*(\[Omega]*dot[e[1], k[2]] - 
          dot[v, e[1]]*dot[k[1], k[2]])^2*((360*I)*Sqrt[2]*Pi*\[Omega]^7 + 
         128*(-7 - (6*I)*Pi)*\[Omega]^6*Sqrt[dot[k[1], k[2]]] - 
         (84*I)*Sqrt[2]*Pi*\[Omega]^5*dot[k[1], k[2]] + 96*(11 + (6*I)*Pi)*
          \[Omega]^4*dot[k[1], k[2]]^(3/2) - (42*I)*Sqrt[2]*Pi*\[Omega]^3*
          dot[k[1], k[2]]^2 - (96*I)*(-5*I + 2*Pi)*\[Omega]^2*
          dot[k[1], k[2]]^(5/2) + (45*I)*Sqrt[2]*Pi*\[Omega]*
          dot[k[1], k[2]]^3 + 88*dot[k[1], k[2]]^(7/2)) + 
       4*\[Omega]*dot[v, eC[2]]*dot[eC[2], k[1]]*(\[Omega]*dot[e[1], k[2]] - 
         dot[v, e[1]]*dot[k[1], k[2]])*(2*dot[v, e[1]]*Sqrt[dot[k[1], k[2]]]*
          ((360*I)*Sqrt[2]*Pi*\[Omega]^7 + 128*(-7 - (6*I)*Pi)*\[Omega]^6*
            Sqrt[dot[k[1], k[2]]] - (84*I)*Sqrt[2]*Pi*\[Omega]^5*
            dot[k[1], k[2]] + 96*(11 + (6*I)*Pi)*\[Omega]^4*
            dot[k[1], k[2]]^(3/2) - (42*I)*Sqrt[2]*Pi*\[Omega]^3*
            dot[k[1], k[2]]^2 - (96*I)*(-5*I + 2*Pi)*\[Omega]^2*
            dot[k[1], k[2]]^(5/2) + (45*I)*Sqrt[2]*Pi*\[Omega]*
            dot[k[1], k[2]]^3 + 88*dot[k[1], k[2]]^(7/2)) + 
         dot[e[1], k[2]]*(768*\[Omega]^7 - (216*I)*Sqrt[2]*Pi*\[Omega]^6*
            Sqrt[dot[k[1], k[2]]] + (64*I)*(13*I + 8*Pi)*\[Omega]^5*
            dot[k[1], k[2]] - (36*I)*Sqrt[2]*Pi*\[Omega]^4*
            dot[k[1], k[2]]^(3/2) + 64*(7 - (4*I)*Pi)*\[Omega]^3*
            dot[k[1], k[2]]^2 + (22*I)*Sqrt[2]*Pi*\[Omega]^2*
            dot[k[1], k[2]]^(5/2) + (16*I)*(7*I + 6*Pi)*\[Omega]*
            dot[k[1], k[2]]^3 - (23*I)*Sqrt[2]*Pi*dot[k[1], k[2]]^(7/2))) + 
       \[Omega]*dot[eC[2], k[1]]^2*(dot[e[1], k[2]]^2*(-128*\[Omega]^7 + 
           (72*I)*Sqrt[2]*Pi*\[Omega]^6*Sqrt[dot[k[1], k[2]]] - 
           (256*I)*(-I + Pi)*\[Omega]^5*dot[k[1], k[2]] + (156*I)*Sqrt[2]*Pi*
            \[Omega]^4*dot[k[1], k[2]]^(3/2) + 32*(5 - (2*I)*Pi)*\[Omega]^3*
            dot[k[1], k[2]]^2 - (2*I)*Sqrt[2]*Pi*\[Omega]^2*
            dot[k[1], k[2]]^(5/2) + I*Sqrt[2]*Pi*dot[k[1], k[2]]^(7/2)) + 
         4*\[Omega]*dot[v, e[1]]*dot[e[1], k[2]]*(768*\[Omega]^7 - 
           (216*I)*Sqrt[2]*Pi*\[Omega]^6*Sqrt[dot[k[1], k[2]]] + 
           (64*I)*(13*I + 8*Pi)*\[Omega]^5*dot[k[1], k[2]] - 
           (36*I)*Sqrt[2]*Pi*\[Omega]^4*dot[k[1], k[2]]^(3/2) + 
           64*(7 - (4*I)*Pi)*\[Omega]^3*dot[k[1], k[2]]^2 + 
           (22*I)*Sqrt[2]*Pi*\[Omega]^2*dot[k[1], k[2]]^(5/2) + 
           (16*I)*(7*I + 6*Pi)*\[Omega]*dot[k[1], k[2]]^3 - 
           (23*I)*Sqrt[2]*Pi*dot[k[1], k[2]]^(7/2)) + 4*dot[v, e[1]]^2*
          ((360*I)*Sqrt[2]*Pi*\[Omega]^8*Sqrt[dot[k[1], k[2]]] + 
           128*(-7 - (6*I)*Pi)*\[Omega]^7*dot[k[1], k[2]] - 
           (84*I)*Sqrt[2]*Pi*\[Omega]^6*dot[k[1], k[2]]^(3/2) + 
           96*(11 + (6*I)*Pi)*\[Omega]^5*dot[k[1], k[2]]^2 - 
           (42*I)*Sqrt[2]*Pi*\[Omega]^4*dot[k[1], k[2]]^(5/2) - 
           (96*I)*(-5*I + 2*Pi)*\[Omega]^3*dot[k[1], k[2]]^3 + 
           (45*I)*Sqrt[2]*Pi*\[Omega]^2*dot[k[1], k[2]]^(7/2) + 
           88*\[Omega]*dot[k[1], k[2]]^4)) - 2*\[Omega]*dot[e[1], eC[2]]*
        (2*\[Omega]^2 - dot[k[1], k[2]])*
        (2*dot[v, e[1]]*Sqrt[dot[k[1], k[2]]]*(-(\[Omega]*dot[eC[2], k[1]]) + 
           dot[v, eC[2]]*dot[k[1], k[2]])*((-360*I)*Sqrt[2]*Pi*\[Omega]^6 + 
           256*(2 + (3*I)*Pi)*\[Omega]^5*Sqrt[dot[k[1], k[2]]] + 
           (12*I)*Sqrt[2]*Pi*\[Omega]^4*dot[k[1], k[2]] - 
           (64*I)*(-6*I + 7*Pi)*\[Omega]^3*dot[k[1], k[2]]^(3/2) + 
           (66*I)*Sqrt[2]*Pi*\[Omega]^2*dot[k[1], k[2]]^2 + 
           32*(2 + (3*I)*Pi)*\[Omega]*dot[k[1], k[2]]^(5/2) - 
           (23*I)*Sqrt[2]*Pi*dot[k[1], k[2]]^3) + dot[e[1], k[2]]*
          (2*\[Omega]*dot[v, eC[2]]*Sqrt[dot[k[1], k[2]]]*
            ((360*I)*Sqrt[2]*Pi*\[Omega]^6 + 256*(-2 - (3*I)*Pi)*\[Omega]^5*
              Sqrt[dot[k[1], k[2]]] - (12*I)*Sqrt[2]*Pi*\[Omega]^4*
              dot[k[1], k[2]] + 64*(6 + (7*I)*Pi)*\[Omega]^3*dot[k[1], k[2]]^(
                3/2) - (66*I)*Sqrt[2]*Pi*\[Omega]^2*dot[k[1], k[2]]^2 + 
             32*(-2 - (3*I)*Pi)*\[Omega]*dot[k[1], k[2]]^(5/2) + 
             (23*I)*Sqrt[2]*Pi*dot[k[1], k[2]]^3) + dot[eC[2], k[1]]*
            (768*\[Omega]^7 - (216*I)*Sqrt[2]*Pi*\[Omega]^6*Sqrt[dot[k[1], 
                k[2]]] + (512*I)*(I + Pi)*\[Omega]^5*dot[k[1], k[2]] - 
             (108*I)*Sqrt[2]*Pi*\[Omega]^4*dot[k[1], k[2]]^(3/2) + 
             64*(1 - (2*I)*Pi)*\[Omega]^3*dot[k[1], k[2]]^2 + 
             (46*I)*Sqrt[2]*Pi*\[Omega]^2*dot[k[1], k[2]]^(5/2) - 
             I*Sqrt[2]*Pi*dot[k[1], k[2]]^(7/2))))))/
     (12*\[Omega]*dot[k[1], k[2]]*(-2*\[Omega]^2 + dot[k[1], k[2]])^4) - 
    (32*G^2*m^2*Pi*(2*\[Omega]^4*dot[e[1], eC[2]]^2*
        (-2*\[Omega]^2 + dot[k[1], k[2]])^2*(6*\[Omega]^4 - 
         dot[k[1], k[2]]^2) + 3*dot[v, eC[2]]^2*
        (\[Omega]*dot[e[1], k[2]] - dot[v, e[1]]*dot[k[1], k[2]])^2*
        (4*\[Omega]^4 - 2*\[Omega]^2*dot[k[1], k[2]] + dot[k[1], k[2]]^2)^2 + 
       \[Omega]^2*dot[eC[2], k[1]]^2*(\[Omega]^2*dot[e[1], k[2]]^2*
          dot[k[1], k[2]]*(4*\[Omega]^2 + dot[k[1], k[2]]) + 
         3*dot[v, e[1]]^2*(4*\[Omega]^4 - 2*\[Omega]^2*dot[k[1], k[2]] + 
            dot[k[1], k[2]]^2)^2 - 2*\[Omega]*dot[v, e[1]]*dot[e[1], k[2]]*
          dot[k[1], k[2]]*(16*\[Omega]^4 - 8*\[Omega]^2*dot[k[1], k[2]] + 
           3*dot[k[1], k[2]]^2)) + 2*\[Omega]*dot[v, eC[2]]*dot[eC[2], k[1]]*
        (\[Omega]^2*dot[e[1], k[2]]^2*dot[k[1], k[2]]*(-16*\[Omega]^4 + 
           8*\[Omega]^2*dot[k[1], k[2]] - 3*dot[k[1], k[2]]^2) - 
         3*dot[v, e[1]]^2*dot[k[1], k[2]]*(4*\[Omega]^4 - 
            2*\[Omega]^2*dot[k[1], k[2]] + dot[k[1], k[2]]^2)^2 + 
         2*\[Omega]*dot[v, e[1]]*dot[e[1], k[2]]*(24*\[Omega]^8 - 
           24*\[Omega]^6*dot[k[1], k[2]] + 26*\[Omega]^4*dot[k[1], k[2]]^2 - 
           10*\[Omega]^2*dot[k[1], k[2]]^3 + 3*dot[k[1], k[2]]^4)) - 
       4*\[Omega]^4*dot[e[1], eC[2]]*(2*\[Omega]^2 - dot[k[1], k[2]])*
        (2*dot[v, eC[2]]*(\[Omega]*dot[e[1], k[2]] - dot[v, e[1]]*
            dot[k[1], k[2]])*(6*\[Omega]^4 - 3*\[Omega]^2*dot[k[1], k[2]] + 
           dot[k[1], k[2]]^2) + dot[eC[2], k[1]]*
          (dot[e[1], k[2]]*dot[k[1], k[2]]*(-4*\[Omega]^2 + 
             dot[k[1], k[2]]) + 2*\[Omega]*dot[v, e[1]]*(6*\[Omega]^4 - 
             3*\[Omega]^2*dot[k[1], k[2]] + dot[k[1], k[2]]^2))))*
      G[0, Sqrt[dot[k[1], k[2]]]/(Sqrt[2]*\[Omega])])/
     (3*\[Omega]*dot[k[1], k[2]]*(-2*\[Omega]^2 + dot[k[1], k[2]])^4) - 
    (16*G^2*m^2*Pi*(\[Omega]^2*dot[e[1], eC[2]] - \[Omega]*dot[v, e[1]]*
         dot[eC[2], k[1]] + dot[v, eC[2]]*(-(\[Omega]*dot[e[1], k[2]]) + 
          dot[v, e[1]]*dot[k[1], k[2]]))^2*Log[(4*\[Omega]^2)/\[Mu]^2])/
     (\[Omega]*dot[k[1], k[2]])


==> anc/iT3.m <==
iT3 = (32768*G^3*m^3*Pi^3*\[Omega]^2*
      (((I/1024)*dot[v, e[1]]*dot[v, eC[2]]^2*dot[e[1], k[2]])/
        (Pi^2*\[Omega]) + (dot[eC[2], k[1]]*
         (((I/1024)*dot[v, e[1]]^2*dot[v, eC[2]])/Pi^2 - 
          ((I/1024)*\[Omega]*dot[v, e[1]]*dot[v, eC[2]]*dot[e[1], k[2]])/
           (Pi^2*dot[k[1], k[2]])))/\[Omega] + dot[e[1], eC[2]]*
        (((-1/1024*I)*dot[v, e[1]]*dot[v, eC[2]])/Pi^2 + 
         ((I/1024)*\[Omega]*dot[v, eC[2]]*dot[e[1], k[2]])/
          (Pi^2*dot[k[1], k[2]]) + ((I/1024)*\[Omega]*dot[v, e[1]]*
           dot[eC[2], k[1]])/(Pi^2*dot[k[1], k[2]])) - 
       ((I/2048)*\[Omega]^2*dot[e[1], eC[2]]^2)/(Pi^2*dot[k[1], k[2]]) - 
       ((I/2048)*dot[v, eC[2]]^2*dot[e[1], k[2]]^2)/(Pi^2*dot[k[1], k[2]]) - 
       ((I/2048)*dot[v, e[1]]^2*dot[eC[2], k[1]]^2)/(Pi^2*dot[k[1], k[2]]) - 
       ((I/2048)*dot[v, e[1]]^2*dot[v, eC[2]]^2*dot[k[1], k[2]])/
        (Pi^2*\[Omega]^2)))/eps^2 + (32768*G^3*m^3*Pi^3*\[Omega]^2*
      ((\[Omega]^4*dot[e[1], eC[2]]^2*(((4*I)*dot[k[1], k[2]]^2)/\[Omega]^4 - 
          (24*Pi*dot[k[1], k[2]]^2)/\[Omega]^4 - ((2*I)*dot[k[1], k[2]]^3)/
           \[Omega]^6 + (10*Pi*dot[k[1], k[2]]^3)/\[Omega]^6 + 
          (45*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) + 
          (15*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
          (45*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]) + 
          (Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/(16*Sqrt[2]) - 
          (160*I)*Log[2] + ((264*I)*dot[k[1], k[2]]*Log[2])/\[Omega]^2 - 
          ((72*I)*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 - 
          ((4*I)*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 - (100*I)*Log[4] + 
          ((135*I)*dot[k[1], k[2]]*Log[4])/\[Omega]^2 - 
          ((69*I)*dot[k[1], k[2]]^2*Log[4])/\[Omega]^4 + 
          (((25*I)/2)*dot[k[1], k[2]]^3*Log[4])/\[Omega]^6 + (60*I)*Log[64] - 
          ((81*I)*dot[k[1], k[2]]*Log[64])/\[Omega]^2 + 
          ((27*I)*dot[k[1], k[2]]^2*Log[64])/\[Omega]^4 - 
          (((3*I)/2)*dot[k[1], k[2]]^3*Log[64])/\[Omega]^6 - 
          ((48*I)*dot[k[1], k[2]]*(-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^2*
            Log[\[Mu]])/\[Omega]^2 + ((48*I)*dot[k[1], k[2]]*Log[\[Omega]])/
           \[Omega]^2 - ((48*I)*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 + 
          ((12*I)*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 - 
          ((16*I)*dot[k[1], k[2]]*(-3 + dot[k[1], k[2]]^2/(2*\[Omega]^4))*
            Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2))/
        (24576*Pi^2*dot[k[1], k[2]]^2*(-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^
          2) + dot[e[1], eC[2]]*((\[Omega]^3*dot[v, eC[2]]*dot[e[1], k[2]]*
           (((16*I)*dot[k[1], k[2]]^2)/\[Omega]^4 - (24*Pi*dot[k[1], k[2]]^2)/
             \[Omega]^4 - ((12*I)*dot[k[1], k[2]]^3)/\[Omega]^6 + 
            (14*Pi*dot[k[1], k[2]]^3)/\[Omega]^6 + ((2*I)*dot[k[1], k[2]]^4)/
             \[Omega]^8 - (3*Pi*dot[k[1], k[2]]^4)/\[Omega]^8 + 
            (45*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) - 
            (3*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
            (33*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]) + 
            (23*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/(16*Sqrt[2]) + 
            (160*I)*Log[2] - ((264*I)*dot[k[1], k[2]]*Log[2])/\[Omega]^2 + 
            ((228*I)*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 - 
            ((80*I)*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 + 
            ((12*I)*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 + (100*I)*Log[4] - 
            ((195*I)*dot[k[1], k[2]]*Log[4])/\[Omega]^2 + 
            (((267*I)/2)*dot[k[1], k[2]]^2*Log[4])/\[Omega]^4 - 
            ((41*I)*dot[k[1], k[2]]^3*Log[4])/\[Omega]^6 + 
            (((9*I)/2)*dot[k[1], k[2]]^4*Log[4])/\[Omega]^8 - 
            (60*I)*Log[64] + ((117*I)*dot[k[1], k[2]]*Log[64])/\[Omega]^2 - 
            (((189*I)/2)*dot[k[1], k[2]]^2*Log[64])/\[Omega]^4 + 
            ((33*I)*dot[k[1], k[2]]^3*Log[64])/\[Omega]^6 - 
            (((9*I)/2)*dot[k[1], k[2]]^4*Log[64])/\[Omega]^8 + 
            ((48*I)*dot[k[1], k[2]]*(-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^3*
              Log[\[Mu]])/\[Omega]^2 + ((48*I)*dot[k[1], k[2]]*Log[\[Omega]])/
             \[Omega]^2 - ((72*I)*dot[k[1], k[2]]^2*Log[\[Omega]])/
             \[Omega]^4 + ((36*I)*dot[k[1], k[2]]^3*Log[\[Omega]])/
             \[Omega]^6 - ((6*I)*dot[k[1], k[2]]^4*Log[\[Omega]])/
             \[Omega]^8 + ((16*I)*dot[k[1], k[2]]*(3 - (3*dot[k[1], k[2]])/
                (2*\[Omega]^2) + dot[k[1], k[2]]^2/(2*\[Omega]^4))*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2))/
          (12288*Pi^2*dot[k[1], k[2]]^2*(-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^
            3) - (\[Omega]^2*dot[v, e[1]]*dot[v, eC[2]]*
           (((16*I)*dot[k[1], k[2]]^2)/\[Omega]^4 - (24*Pi*dot[k[1], k[2]]^2)/
             \[Omega]^4 - ((12*I)*dot[k[1], k[2]]^3)/\[Omega]^6 + 
            (14*Pi*dot[k[1], k[2]]^3)/\[Omega]^6 + ((2*I)*dot[k[1], k[2]]^4)/
             \[Omega]^8 - (3*Pi*dot[k[1], k[2]]^4)/\[Omega]^8 + 
            (45*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) - 
            (3*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
            (33*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]) + 
            (23*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/(16*Sqrt[2]) + 
            (160*I)*Log[2] - ((264*I)*dot[k[1], k[2]]*Log[2])/\[Omega]^2 + 
            ((228*I)*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 - 
            ((80*I)*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 + 
            ((12*I)*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 + (100*I)*Log[4] - 
            ((195*I)*dot[k[1], k[2]]*Log[4])/\[Omega]^2 + 
            (((267*I)/2)*dot[k[1], k[2]]^2*Log[4])/\[Omega]^4 - 
            ((41*I)*dot[k[1], k[2]]^3*Log[4])/\[Omega]^6 + 
            (((9*I)/2)*dot[k[1], k[2]]^4*Log[4])/\[Omega]^8 - 
            (60*I)*Log[64] + ((117*I)*dot[k[1], k[2]]*Log[64])/\[Omega]^2 - 
            (((189*I)/2)*dot[k[1], k[2]]^2*Log[64])/\[Omega]^4 + 
            ((33*I)*dot[k[1], k[2]]^3*Log[64])/\[Omega]^6 - 
            (((9*I)/2)*dot[k[1], k[2]]^4*Log[64])/\[Omega]^8 + 
            ((48*I)*dot[k[1], k[2]]*(-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^3*
              Log[\[Mu]])/\[Omega]^2 + ((48*I)*dot[k[1], k[2]]*Log[\[Omega]])/
             \[Omega]^2 - ((72*I)*dot[k[1], k[2]]^2*Log[\[Omega]])/
             \[Omega]^4 + ((36*I)*dot[k[1], k[2]]^3*Log[\[Omega]])/
             \[Omega]^6 - ((6*I)*dot[k[1], k[2]]^4*Log[\[Omega]])/
             \[Omega]^8 + ((16*I)*dot[k[1], k[2]]*(3 - (3*dot[k[1], k[2]])/
                (2*\[Omega]^2) + dot[k[1], k[2]]^2/(2*\[Omega]^4))*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2))/
          (12288*Pi^2*dot[k[1], k[2]]*(-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^
            3) + (dot[eC[2], k[1]]*(-1/49152*(\[Omega]*dot[e[1], k[2]]*(
                (16*I)*(3 - (2*dot[k[1], k[2]])/\[Omega]^2 + dot[k[1], k[2]]^
                    2/(4*\[Omega]^4)) + (Pi*Sqrt[dot[k[1], k[2]]/\[Omega]^2]*
                  (-1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2])^3*
                  (-27 + (3*dot[k[1], k[2]])/(2*\[Omega]^2) - 
                   (17*Sqrt[dot[k[1], k[2]]/\[Omega]^2])/Sqrt[2] + 
                   (dot[k[1], k[2]]/\[Omega]^2)^(3/2)/(2*Sqrt[2])))/Sqrt[2] - 
                ((32*I)*dot[k[1], k[2]]*(-2 + dot[k[1], k[2]]/(2*\[Omega]^2))*
                  Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2))/
              (Pi^2*dot[k[1], k[2]]*(-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^
                3) + (\[Omega]^4*dot[v, e[1]]*(((16*I)*dot[k[1], k[2]]^2)/
                \[Omega]^4 - (24*Pi*dot[k[1], k[2]]^2)/\[Omega]^4 - 
               ((12*I)*dot[k[1], k[2]]^3)/\[Omega]^6 + (14*Pi*dot[k[1], k[2]]^
                  3)/\[Omega]^6 + ((2*I)*dot[k[1], k[2]]^4)/\[Omega]^8 - 
               (3*Pi*dot[k[1], k[2]]^4)/\[Omega]^8 + (45*Pi*(dot[k[1], k[2]]/
                   \[Omega]^2)^(3/2))/(2*Sqrt[2]) - (3*Pi*(dot[k[1], k[2]]/
                   \[Omega]^2)^(5/2))/(4*Sqrt[2]) - (33*Pi*(dot[k[1], k[2]]/
                   \[Omega]^2)^(7/2))/(8*Sqrt[2]) + (23*Pi*(dot[k[1], k[2]]/
                   \[Omega]^2)^(9/2))/(16*Sqrt[2]) + (160*I)*Log[2] - 
               ((264*I)*dot[k[1], k[2]]*Log[2])/\[Omega]^2 + ((228*I)*
                 dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 - ((80*I)*
                 dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 + ((12*I)*
                 dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 + (100*I)*Log[4] - 
               ((195*I)*dot[k[1], k[2]]*Log[4])/\[Omega]^2 + (((267*I)/2)*
                 dot[k[1], k[2]]^2*Log[4])/\[Omega]^4 - ((41*I)*
                 dot[k[1], k[2]]^3*Log[4])/\[Omega]^6 + (((9*I)/2)*
                 dot[k[1], k[2]]^4*Log[4])/\[Omega]^8 - (60*I)*Log[64] + 
               ((117*I)*dot[k[1], k[2]]*Log[64])/\[Omega]^2 - (((189*I)/2)*
                 dot[k[1], k[2]]^2*Log[64])/\[Omega]^4 + ((33*I)*
                 dot[k[1], k[2]]^3*Log[64])/\[Omega]^6 - (((9*I)/2)*
                 dot[k[1], k[2]]^4*Log[64])/\[Omega]^8 + ((48*I)*dot[k[1], 
                  k[2]]*(-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^3*Log[\[Mu]])/
                \[Omega]^2 + ((48*I)*dot[k[1], k[2]]*Log[\[Omega]])/
                \[Omega]^2 - ((72*I)*dot[k[1], k[2]]^2*Log[\[Omega]])/
                \[Omega]^4 + ((36*I)*dot[k[1], k[2]]^3*Log[\[Omega]])/
                \[Omega]^6 - ((6*I)*dot[k[1], k[2]]^4*Log[\[Omega]])/
                \[Omega]^8 + ((16*I)*dot[k[1], k[2]]*(3 - (3*dot[k[1], k[2]])/
                   (2*\[Omega]^2) + dot[k[1], k[2]]^2/(2*\[Omega]^4))*
                 Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2))/
             (12288*Pi^2*dot[k[1], k[2]]^2*(-1 + dot[k[1], k[2]]/
                 (2*\[Omega]^2))^3)))/\[Omega]) + 
       (dot[v, e[1]]*dot[v, eC[2]]^2*dot[e[1], k[2]]*
         (((-56*I)*dot[k[1], k[2]])/\[Omega]^2 + (48*Pi*dot[k[1], k[2]])/
           \[Omega]^2 + ((66*I)*dot[k[1], k[2]]^2)/\[Omega]^4 - 
          (36*Pi*dot[k[1], k[2]]^2)/\[Omega]^4 - ((30*I)*dot[k[1], k[2]]^3)/
           \[Omega]^6 + (12*Pi*dot[k[1], k[2]]^3)/\[Omega]^6 + 
          (((11*I)/2)*dot[k[1], k[2]]^4)/\[Omega]^8 - 
          (45*Pi*Sqrt[dot[k[1], k[2]]/\[Omega]^2])/Sqrt[2] + 
          (21*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) + 
          (21*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
          (45*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]) + 
          ((18*I)*dot[k[1], k[2]]*Log[4])/\[Omega]^2 - 
          (((27*I)/2)*dot[k[1], k[2]]^2*Log[4])/\[Omega]^4 + 
          (((9*I)/2)*dot[k[1], k[2]]^3*Log[4])/\[Omega]^6 + 
          ((18*I)*dot[k[1], k[2]]*Log[64])/\[Omega]^2 - 
          (((27*I)/2)*dot[k[1], k[2]]^2*Log[64])/\[Omega]^4 + 
          (((9*I)/2)*dot[k[1], k[2]]^3*Log[64])/\[Omega]^6 + 
          (96*I)*Log[\[Mu]] - ((192*I)*dot[k[1], k[2]]*Log[\[Mu]])/
           \[Omega]^2 + ((144*I)*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 - 
          ((48*I)*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 + 
          ((6*I)*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 - 
          (96*I)*Log[\[Omega]] + ((192*I)*dot[k[1], k[2]]*Log[\[Omega]])/
           \[Omega]^2 - ((144*I)*dot[k[1], k[2]]^2*Log[\[Omega]])/
           \[Omega]^4 + ((48*I)*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 - 
          ((6*I)*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 + 
          ((24*I)*dot[k[1], k[2]]*(2 - (3*dot[k[1], k[2]])/(2*\[Omega]^2) + 
             dot[k[1], k[2]]^2/(2*\[Omega]^4))*
            Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
          (48*I)*(2 - dot[k[1], k[2]]/\[Omega]^2 + (3*dot[k[1], k[2]]^2)/
             (4*\[Omega]^4) - dot[k[1], k[2]]^3/(4*\[Omega]^6) + 
            dot[k[1], k[2]]^4/(8*\[Omega]^8))*
           Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]]))/
        (24576*Pi^2*\[Omega]*(-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^4) - 
       (dot[v, eC[2]]^2*dot[e[1], k[2]]^2*(((-56*I)*dot[k[1], k[2]])/
           \[Omega]^2 + (48*Pi*dot[k[1], k[2]])/\[Omega]^2 + 
          ((66*I)*dot[k[1], k[2]]^2)/\[Omega]^4 - (36*Pi*dot[k[1], k[2]]^2)/
           \[Omega]^4 - ((30*I)*dot[k[1], k[2]]^3)/\[Omega]^6 + 
          (12*Pi*dot[k[1], k[2]]^3)/\[Omega]^6 + 
          (((11*I)/2)*dot[k[1], k[2]]^4)/\[Omega]^8 - 
          (45*Pi*Sqrt[dot[k[1], k[2]]/\[Omega]^2])/Sqrt[2] + 
          (21*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) + 
          (21*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
          (45*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]) + 
          ((18*I)*dot[k[1], k[2]]*Log[4])/\[Omega]^2 - 
          (((27*I)/2)*dot[k[1], k[2]]^2*Log[4])/\[Omega]^4 + 
          (((9*I)/2)*dot[k[1], k[2]]^3*Log[4])/\[Omega]^6 + 
          ((18*I)*dot[k[1], k[2]]*Log[64])/\[Omega]^2 - 
          (((27*I)/2)*dot[k[1], k[2]]^2*Log[64])/\[Omega]^4 + 
          (((9*I)/2)*dot[k[1], k[2]]^3*Log[64])/\[Omega]^6 + 
          (96*I)*Log[\[Mu]] - ((192*I)*dot[k[1], k[2]]*Log[\[Mu]])/
           \[Omega]^2 + ((144*I)*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 - 
          ((48*I)*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 + 
          ((6*I)*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 - 
          (96*I)*Log[\[Omega]] + ((192*I)*dot[k[1], k[2]]*Log[\[Omega]])/
           \[Omega]^2 - ((144*I)*dot[k[1], k[2]]^2*Log[\[Omega]])/
           \[Omega]^4 + ((48*I)*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 - 
          ((6*I)*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 + 
          ((24*I)*dot[k[1], k[2]]*(2 - (3*dot[k[1], k[2]])/(2*\[Omega]^2) + 
             dot[k[1], k[2]]^2/(2*\[Omega]^4))*
            Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
          (48*I)*(2 - dot[k[1], k[2]]/\[Omega]^2 + (3*dot[k[1], k[2]]^2)/
             (4*\[Omega]^4) - dot[k[1], k[2]]^3/(4*\[Omega]^6) + 
            dot[k[1], k[2]]^4/(8*\[Omega]^8))*
           Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]]))/
        (49152*Pi^2*dot[k[1], k[2]]*(-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^
          4) + (dot[v, e[1]]^2*dot[v, eC[2]]^2*dot[k[1], k[2]]*
         (((56*I)*dot[k[1], k[2]])/\[Omega]^2 - (48*Pi*dot[k[1], k[2]])/
           \[Omega]^2 - ((66*I)*dot[k[1], k[2]]^2)/\[Omega]^4 + 
          (36*Pi*dot[k[1], k[2]]^2)/\[Omega]^4 + ((30*I)*dot[k[1], k[2]]^3)/
           \[Omega]^6 - (12*Pi*dot[k[1], k[2]]^3)/\[Omega]^6 - 
          (((11*I)/2)*dot[k[1], k[2]]^4)/\[Omega]^8 + 
          (45*Pi*Sqrt[dot[k[1], k[2]]/\[Omega]^2])/Sqrt[2] - 
          (21*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) - 
          (21*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) + 
          (45*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]) - 
          ((18*I)*dot[k[1], k[2]]*Log[4])/\[Omega]^2 + 
          (((27*I)/2)*dot[k[1], k[2]]^2*Log[4])/\[Omega]^4 - 
          (((9*I)/2)*dot[k[1], k[2]]^3*Log[4])/\[Omega]^6 - 
          ((18*I)*dot[k[1], k[2]]*Log[64])/\[Omega]^2 + 
          (((27*I)/2)*dot[k[1], k[2]]^2*Log[64])/\[Omega]^4 - 
          (((9*I)/2)*dot[k[1], k[2]]^3*Log[64])/\[Omega]^6 - 
          (96*I)*Log[\[Mu]] + ((192*I)*dot[k[1], k[2]]*Log[\[Mu]])/
           \[Omega]^2 - ((144*I)*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 + 
          ((48*I)*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 - 
          ((6*I)*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 + 
          (96*I)*Log[\[Omega]] - ((192*I)*dot[k[1], k[2]]*Log[\[Omega]])/
           \[Omega]^2 + ((144*I)*dot[k[1], k[2]]^2*Log[\[Omega]])/
           \[Omega]^4 - ((48*I)*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 + 
          ((6*I)*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 - 
          ((24*I)*dot[k[1], k[2]]*(2 - (3*dot[k[1], k[2]])/(2*\[Omega]^2) + 
             dot[k[1], k[2]]^2/(2*\[Omega]^4))*
            Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
          (48*I)*(2 - dot[k[1], k[2]]/\[Omega]^2 + (3*dot[k[1], k[2]]^2)/
             (4*\[Omega]^4) - dot[k[1], k[2]]^3/(4*\[Omega]^6) + 
            dot[k[1], k[2]]^4/(8*\[Omega]^8))*
           Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]]))/
        (49152*Pi^2*\[Omega]^2*(-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^4) + 
       (dot[eC[2], k[1]]*(-1/49152*(dot[v, eC[2]]*dot[e[1], k[2]]^2*
             ((Pi*Sqrt[dot[k[1], k[2]]/\[Omega]^2]*(-1 + Sqrt[dot[k[1], k[2]]/
                     \[Omega]^2]/Sqrt[2])^4*(27 + (23*dot[k[1], k[2]])/
                  (2*\[Omega]^2) + 22*Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^
                     2]))/Sqrt[2] - (4*I)*(-12 + (7*dot[k[1], k[2]]^3)/
                 (4*\[Omega]^6) + (dot[k[1], k[2]]^2*(-28 + 232*Log[2] + 
                   109*Log[4] - 75*Log[64]))/(4*\[Omega]^4) + 
                (dot[k[1], k[2]]*(26 - 424*Log[2] - 229*Log[4] + 
                   147*Log[64]))/(2*\[Omega]^2)) + ((16*I)*dot[k[1], k[2]]*
                (4 - (2*dot[k[1], k[2]])/\[Omega]^2 + (3*dot[k[1], k[2]]^2)/
                  (4*\[Omega]^4))*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                  Sqrt[2]])/\[Omega]^2))/(Pi^2*dot[k[1], k[2]]*
             (-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^4) + 
          (\[Omega]^3*dot[v, e[1]]*dot[v, eC[2]]*dot[e[1], k[2]]*
            (((40*I)*dot[k[1], k[2]]^2)/\[Omega]^4 - (24*Pi*dot[k[1], k[2]]^
                2)/\[Omega]^4 - ((46*I)*dot[k[1], k[2]]^3)/\[Omega]^6 + 
             (10*Pi*dot[k[1], k[2]]^3)/\[Omega]^6 + ((22*I)*dot[k[1], k[2]]^
                4)/\[Omega]^8 - (2*Pi*dot[k[1], k[2]]^4)/\[Omega]^8 - 
             (((9*I)/2)*dot[k[1], k[2]]^5)/\[Omega]^10 - 
             (3*Pi*dot[k[1], k[2]]^5)/(2*\[Omega]^10) + 
             (45*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) + 
             (3*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(2*Sqrt[2]) - 
             (3*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(2*Sqrt[2]) + 
             (17*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/(8*Sqrt[2]) + 
             (23*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(11/2))/(32*Sqrt[2]) - 
             (160*I)*Log[2] + ((440*I)*dot[k[1], k[2]]*Log[2])/\[Omega]^2 - 
             ((408*I)*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 + 
             ((230*I)*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 - 
             ((64*I)*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 + 
             ((12*I)*dot[k[1], k[2]]^5*Log[2])/\[Omega]^10 - (100*I)*Log[4] + 
             ((245*I)*dot[k[1], k[2]]*Log[4])/\[Omega]^2 - 
             ((249*I)*dot[k[1], k[2]]^2*Log[4])/\[Omega]^4 + 
             (((485*I)/4)*dot[k[1], k[2]]^3*Log[4])/\[Omega]^6 - 
             (((59*I)/2)*dot[k[1], k[2]]^4*Log[4])/\[Omega]^8 + 
             (((9*I)/4)*dot[k[1], k[2]]^5*Log[4])/\[Omega]^10 + 
             (60*I)*Log[64] - ((147*I)*dot[k[1], k[2]]*Log[64])/\[Omega]^2 + 
             ((135*I)*dot[k[1], k[2]]^2*Log[64])/\[Omega]^4 - 
             (((267*I)/4)*dot[k[1], k[2]]^3*Log[64])/\[Omega]^6 + 
             (((33*I)/2)*dot[k[1], k[2]]^4*Log[64])/\[Omega]^8 - 
             (((9*I)/4)*dot[k[1], k[2]]^5*Log[64])/\[Omega]^10 - 
             ((48*I)*dot[k[1], k[2]]*(-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^
                4*Log[\[Mu]])/\[Omega]^2 + ((48*I)*dot[k[1], k[2]]*Log[
                \[Omega]])/\[Omega]^2 - ((96*I)*dot[k[1], k[2]]^2*Log[
                \[Omega]])/\[Omega]^4 + ((72*I)*dot[k[1], k[2]]^3*Log[
                \[Omega]])/\[Omega]^6 - ((24*I)*dot[k[1], k[2]]^4*Log[
                \[Omega]])/\[Omega]^8 + ((3*I)*dot[k[1], k[2]]^5*Log[
                \[Omega]])/\[Omega]^10 + ((16*I)*dot[k[1], k[2]]*(3 - 
                (3*dot[k[1], k[2]])/\[Omega]^2 + (13*dot[k[1], k[2]]^2)/
                 (4*\[Omega]^4) - (5*dot[k[1], k[2]]^3)/(4*\[Omega]^6) + 
                (3*dot[k[1], k[2]]^4)/(8*\[Omega]^8))*Log[
                Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2))/
           (12288*Pi^2*dot[k[1], k[2]]^2*(-1 + dot[k[1], k[2]]/(2*
                \[Omega]^2))^4) + (dot[v, e[1]]^2*dot[v, eC[2]]*
            (((-56*I)*dot[k[1], k[2]])/\[Omega]^2 + (48*Pi*dot[k[1], k[2]])/
              \[Omega]^2 + ((66*I)*dot[k[1], k[2]]^2)/\[Omega]^4 - 
             (36*Pi*dot[k[1], k[2]]^2)/\[Omega]^4 - ((30*I)*dot[k[1], k[2]]^
                3)/\[Omega]^6 + (12*Pi*dot[k[1], k[2]]^3)/\[Omega]^6 + 
             (((11*I)/2)*dot[k[1], k[2]]^4)/\[Omega]^8 - 
             (45*Pi*Sqrt[dot[k[1], k[2]]/\[Omega]^2])/Sqrt[2] + 
             (21*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) + 
             (21*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
             (45*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]) + 
             ((18*I)*dot[k[1], k[2]]*Log[4])/\[Omega]^2 - 
             (((27*I)/2)*dot[k[1], k[2]]^2*Log[4])/\[Omega]^4 + 
             (((9*I)/2)*dot[k[1], k[2]]^3*Log[4])/\[Omega]^6 + 
             ((18*I)*dot[k[1], k[2]]*Log[64])/\[Omega]^2 - 
             (((27*I)/2)*dot[k[1], k[2]]^2*Log[64])/\[Omega]^4 + 
             (((9*I)/2)*dot[k[1], k[2]]^3*Log[64])/\[Omega]^6 + 
             (96*I)*Log[\[Mu]] - ((192*I)*dot[k[1], k[2]]*Log[\[Mu]])/
              \[Omega]^2 + ((144*I)*dot[k[1], k[2]]^2*Log[\[Mu]])/
              \[Omega]^4 - ((48*I)*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 + 
             ((6*I)*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 - 
             (96*I)*Log[\[Omega]] + ((192*I)*dot[k[1], k[2]]*Log[\[Omega]])/
              \[Omega]^2 - ((144*I)*dot[k[1], k[2]]^2*Log[\[Omega]])/
              \[Omega]^4 + ((48*I)*dot[k[1], k[2]]^3*Log[\[Omega]])/
              \[Omega]^6 - ((6*I)*dot[k[1], k[2]]^4*Log[\[Omega]])/
              \[Omega]^8 + ((24*I)*dot[k[1], k[2]]*(2 - (3*dot[k[1], k[2]])/
                 (2*\[Omega]^2) + dot[k[1], k[2]]^2/(2*\[Omega]^4))*Log[
                Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
             (48*I)*(2 - dot[k[1], k[2]]/\[Omega]^2 + (3*dot[k[1], k[2]]^2)/
                (4*\[Omega]^4) - dot[k[1], k[2]]^3/(4*\[Omega]^6) + 
               dot[k[1], k[2]]^4/(8*\[Omega]^8))*Log[Sqrt[2]*
                Sqrt[dot[k[1], k[2]]/\[Omega]^2]]))/(24576*Pi^2*
            (-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^4)))/\[Omega] + 
       (dot[eC[2], k[1]]^2*((dot[e[1], k[2]]^2*
            ((Pi*Sqrt[dot[k[1], k[2]]/\[Omega]^2]*(-1 + Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2])^4*(9 + dot[k[1], k[2]]/
                 (2*\[Omega]^2) + 2*Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^
                    2]))/Sqrt[2] - (4*I)*(-2 - (4*dot[k[1], k[2]])/
                \[Omega]^2 + (5*dot[k[1], k[2]]^2)/(2*\[Omega]^4) - 1080*
                Log[2] - 675*Log[4] + 405*Log[64]) + ((16*I)*dot[k[1], k[2]]*(
                2 + dot[k[1], k[2]]/(2*\[Omega]^2))*Log[Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^2))/(196608*Pi^2*
            dot[k[1], k[2]]*(-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^4) - 
          (\[Omega]*dot[v, e[1]]*dot[e[1], k[2]]*
            ((Pi*Sqrt[dot[k[1], k[2]]/\[Omega]^2]*(-1 + Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2])^4*(27 + (23*dot[k[1], k[2]])/
                 (2*\[Omega]^2) + 22*Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^
                    2]))/Sqrt[2] - (4*I)*(-12 + (7*dot[k[1], k[2]]^3)/
                (4*\[Omega]^6) + (dot[k[1], k[2]]^2*(-28 + 232*Log[2] + 
                  109*Log[4] - 75*Log[64]))/(4*\[Omega]^4) + (dot[k[1], k[2]]*
                 (26 - 424*Log[2] - 229*Log[4] + 147*Log[64]))/
                (2*\[Omega]^2)) + ((16*I)*dot[k[1], k[2]]*(4 - 
                (2*dot[k[1], k[2]])/\[Omega]^2 + (3*dot[k[1], k[2]]^2)/
                 (4*\[Omega]^4))*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                 Sqrt[2]])/\[Omega]^2))/(49152*Pi^2*dot[k[1], k[2]]*
            (-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^4) - 
          (\[Omega]^2*dot[v, e[1]]^2*(((-56*I)*dot[k[1], k[2]])/\[Omega]^2 + 
             (48*Pi*dot[k[1], k[2]])/\[Omega]^2 + ((66*I)*dot[k[1], k[2]]^2)/
              \[Omega]^4 - (36*Pi*dot[k[1], k[2]]^2)/\[Omega]^4 - 
             ((30*I)*dot[k[1], k[2]]^3)/\[Omega]^6 + (12*Pi*dot[k[1], k[2]]^
                3)/\[Omega]^6 + (((11*I)/2)*dot[k[1], k[2]]^4)/\[Omega]^8 - 
             (45*Pi*Sqrt[dot[k[1], k[2]]/\[Omega]^2])/Sqrt[2] + 
             (21*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) + 
             (21*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
             (45*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]) + 
             ((18*I)*dot[k[1], k[2]]*Log[4])/\[Omega]^2 - 
             (((27*I)/2)*dot[k[1], k[2]]^2*Log[4])/\[Omega]^4 + 
             (((9*I)/2)*dot[k[1], k[2]]^3*Log[4])/\[Omega]^6 + 
             ((18*I)*dot[k[1], k[2]]*Log[64])/\[Omega]^2 - 
             (((27*I)/2)*dot[k[1], k[2]]^2*Log[64])/\[Omega]^4 + 
             (((9*I)/2)*dot[k[1], k[2]]^3*Log[64])/\[Omega]^6 + 
             (96*I)*Log[\[Mu]] - ((192*I)*dot[k[1], k[2]]*Log[\[Mu]])/
              \[Omega]^2 + ((144*I)*dot[k[1], k[2]]^2*Log[\[Mu]])/
              \[Omega]^4 - ((48*I)*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 + 
             ((6*I)*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 - 
             (96*I)*Log[\[Omega]] + ((192*I)*dot[k[1], k[2]]*Log[\[Omega]])/
              \[Omega]^2 - ((144*I)*dot[k[1], k[2]]^2*Log[\[Omega]])/
              \[Omega]^4 + ((48*I)*dot[k[1], k[2]]^3*Log[\[Omega]])/
              \[Omega]^6 - ((6*I)*dot[k[1], k[2]]^4*Log[\[Omega]])/
              \[Omega]^8 + ((24*I)*dot[k[1], k[2]]*(2 - (3*dot[k[1], k[2]])/
                 (2*\[Omega]^2) + dot[k[1], k[2]]^2/(2*\[Omega]^4))*Log[
                Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
             (48*I)*(2 - dot[k[1], k[2]]/\[Omega]^2 + (3*dot[k[1], k[2]]^2)/
                (4*\[Omega]^4) - dot[k[1], k[2]]^3/(4*\[Omega]^6) + 
               dot[k[1], k[2]]^4/(8*\[Omega]^8))*Log[Sqrt[2]*
                Sqrt[dot[k[1], k[2]]/\[Omega]^2]]))/(49152*Pi^2*
            dot[k[1], k[2]]*(-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^4)))/
        \[Omega]^2))/eps + 32768*G^3*m^3*Pi^3*\[Omega]^2*
     (((I/73728)*dot[v, e[1]]^2*dot[v, eC[2]]^2*
        ((6*Pi^2*dot[k[1], k[2]])/\[Omega]^2 + (229*dot[k[1], k[2]]^2)/
          \[Omega]^4 + (((399*I)/2)*Pi*dot[k[1], k[2]]^2)/\[Omega]^4 - 
         (48*Pi^2*dot[k[1], k[2]]^2)/\[Omega]^4 - (300*dot[k[1], k[2]]^3)/
          \[Omega]^6 - (((393*I)/2)*Pi*dot[k[1], k[2]]^3)/\[Omega]^6 + 
         (36*Pi^2*dot[k[1], k[2]]^3)/\[Omega]^6 + (675*dot[k[1], k[2]]^4)/
          (4*\[Omega]^8) + (((639*I)/8)*Pi*dot[k[1], k[2]]^4)/\[Omega]^8 - 
         (12*Pi^2*dot[k[1], k[2]]^4)/\[Omega]^8 - (38*dot[k[1], k[2]]^5)/
          \[Omega]^10 + (3*Pi^2*dot[k[1], k[2]]^5)/(8*\[Omega]^10) - 
         (((261*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/Sqrt[2] + 
         ((123*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/Sqrt[2] - 
         (((483*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/Sqrt[2] - 
         (9*dot[k[1], k[2]]*(16 - (32*dot[k[1], k[2]])/\[Omega]^2 + 
            (24*dot[k[1], k[2]]^2)/\[Omega]^4 - (8*dot[k[1], k[2]]^3)/
             \[Omega]^6 + dot[k[1], k[2]]^4/\[Omega]^8 - 
            (15*Sqrt[dot[k[1], k[2]]/\[Omega]^2])/Sqrt[2] + 
            (7*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) + 
            (7*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
            (15*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]))*
           G[-1, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           G[0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
         (9*dot[k[1], k[2]]*(16 - (32*dot[k[1], k[2]])/\[Omega]^2 + 
            (24*dot[k[1], k[2]]^2)/\[Omega]^4 - (8*dot[k[1], k[2]]^3)/
             \[Omega]^6 + dot[k[1], k[2]]^4/\[Omega]^8 - 
            (15*Sqrt[dot[k[1], k[2]]/\[Omega]^2])/Sqrt[2] + 
            (7*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) + 
            (7*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
            (15*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]))*
           G[-1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
         (144*dot[k[1], k[2]]*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^2 - (288*dot[k[1], k[2]]^2*
           G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
         (216*dot[k[1], k[2]]^3*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^6 - (72*dot[k[1], k[2]]^4*
           G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
         (9*dot[k[1], k[2]]^5*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^10 + (135*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
           G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
         (63*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*G[1, 0, 
            Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*Sqrt[2]) - 
         (63*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*G[1, 0, 
            Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(4*Sqrt[2]) + 
         (135*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*G[1, 0, 
            Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*Sqrt[2]) - 
         (108*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 - 
         ((288*I)*Pi*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 + 
         (81*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 + 
         ((216*I)*Pi*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 - 
         (27*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 - 
         ((72*I)*Pi*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 - 
         (288*dot[k[1], k[2]]*Log[2]^2)/\[Omega]^2 + 
         (576*dot[k[1], k[2]]^2*Log[2]^2)/\[Omega]^4 - 
         (432*dot[k[1], k[2]]^3*Log[2]^2)/\[Omega]^6 + 
         (144*dot[k[1], k[2]]^4*Log[2]^2)/\[Omega]^8 - 
         (18*dot[k[1], k[2]]^5*Log[2]^2)/\[Omega]^10 + 150*Log[4] - 
         (765*dot[k[1], k[2]]*Log[4])/(2*\[Omega]^2) + 
         (813*dot[k[1], k[2]]^2*Log[4])/(2*\[Omega]^4) - 
         (219*dot[k[1], k[2]]^3*Log[4])/\[Omega]^6 + 
         (117*dot[k[1], k[2]]^4*Log[4])/(2*\[Omega]^8) - 
         (33*dot[k[1], k[2]]^5*Log[4])/(4*\[Omega]^10) + 
         ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[8])/Sqrt[2] - 
         (((63*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[8])/Sqrt[2] - 
         (((63*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[8])/Sqrt[2] + 
         (((135*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[8])/Sqrt[2] - 
         90*Log[64] + (459*dot[k[1], k[2]]*Log[64])/(2*\[Omega]^2) - 
         (711*dot[k[1], k[2]]^2*Log[64])/(2*\[Omega]^4) + 
         (477*dot[k[1], k[2]]^3*Log[64])/(2*\[Omega]^6) - 
         (81*dot[k[1], k[2]]^4*Log[64])/\[Omega]^8 + 
         (33*dot[k[1], k[2]]^5*Log[64])/(4*\[Omega]^10) + 
         (336*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 + 
         ((288*I)*Pi*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 - 
         (396*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 - 
         ((216*I)*Pi*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 + 
         (180*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 + 
         ((72*I)*Pi*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 - 
         (33*dot[k[1], k[2]]^5*Log[\[Mu]])/\[Omega]^10 - 
         (135*I)*Sqrt[2]*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[\[Mu]] + 
         ((63*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[\[Mu]])/Sqrt[2] + 
         (((63*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[\[Mu]])/
          Sqrt[2] - (((135*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
           Log[\[Mu]])/Sqrt[2] + (576*dot[k[1], k[2]]*Log[2]*Log[\[Mu]])/
          \[Omega]^2 - (936*dot[k[1], k[2]]^2*Log[2]*Log[\[Mu]])/\[Omega]^4 + 
         (702*dot[k[1], k[2]]^3*Log[2]*Log[\[Mu]])/\[Omega]^6 - 
         (234*dot[k[1], k[2]]^4*Log[2]*Log[\[Mu]])/\[Omega]^8 + 
         (36*dot[k[1], k[2]]^5*Log[2]*Log[\[Mu]])/\[Omega]^10 - 
         (108*dot[k[1], k[2]]^2*Log[4]*Log[\[Mu]])/\[Omega]^4 + 
         (81*dot[k[1], k[2]]^3*Log[4]*Log[\[Mu]])/\[Omega]^6 - 
         (27*dot[k[1], k[2]]^4*Log[4]*Log[\[Mu]])/\[Omega]^8 - 
         (288*dot[k[1], k[2]]*Log[\[Mu]]^2)/\[Omega]^2 + 
         (576*dot[k[1], k[2]]^2*Log[\[Mu]]^2)/\[Omega]^4 - 
         (432*dot[k[1], k[2]]^3*Log[\[Mu]]^2)/\[Omega]^6 + 
         (144*dot[k[1], k[2]]^4*Log[\[Mu]]^2)/\[Omega]^8 - 
         (18*dot[k[1], k[2]]^5*Log[\[Mu]]^2)/\[Omega]^10 - 
         (336*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 - 
         ((288*I)*Pi*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 + 
         (396*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 + 
         ((216*I)*Pi*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 - 
         (180*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 - 
         ((72*I)*Pi*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 + 
         (33*dot[k[1], k[2]]^5*Log[\[Omega]])/\[Omega]^10 + 
         (135*I)*Sqrt[2]*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
          Log[\[Omega]] - ((63*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
           Log[\[Omega]])/Sqrt[2] - (((63*I)/2)*Pi*
           (dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[\[Omega]])/Sqrt[2] + 
         (((135*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[\[Omega]])/
          Sqrt[2] - (576*dot[k[1], k[2]]*Log[2]*Log[\[Omega]])/\[Omega]^2 + 
         (792*dot[k[1], k[2]]^2*Log[2]*Log[\[Omega]])/\[Omega]^4 - 
         (594*dot[k[1], k[2]]^3*Log[2]*Log[\[Omega]])/\[Omega]^6 + 
         (198*dot[k[1], k[2]]^4*Log[2]*Log[\[Omega]])/\[Omega]^8 - 
         (36*dot[k[1], k[2]]^5*Log[2]*Log[\[Omega]])/\[Omega]^10 + 
         (180*dot[k[1], k[2]]^2*Log[4]*Log[\[Omega]])/\[Omega]^4 - 
         (135*dot[k[1], k[2]]^3*Log[4]*Log[\[Omega]])/\[Omega]^6 + 
         (45*dot[k[1], k[2]]^4*Log[4]*Log[\[Omega]])/\[Omega]^8 + 
         (576*dot[k[1], k[2]]*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^2 - 
         (1152*dot[k[1], k[2]]^2*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^4 + 
         (864*dot[k[1], k[2]]^3*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^6 - 
         (288*dot[k[1], k[2]]^4*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^8 + 
         (36*dot[k[1], k[2]]^5*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^10 - 
         (288*dot[k[1], k[2]]*Log[\[Omega]]^2)/\[Omega]^2 + 
         (576*dot[k[1], k[2]]^2*Log[\[Omega]]^2)/\[Omega]^4 - 
         (432*dot[k[1], k[2]]^3*Log[\[Omega]]^2)/\[Omega]^6 + 
         (144*dot[k[1], k[2]]^4*Log[\[Omega]]^2)/\[Omega]^8 - 
         (18*dot[k[1], k[2]]^5*Log[\[Omega]]^2)/\[Omega]^10 - 
         240*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
         (612*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
          \[Omega]^2 - (1029*dot[k[1], k[2]]^2*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
         (681*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^6 - (945*dot[k[1], k[2]]^4*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(4*\[Omega]^8) + 
         (33*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
          \[Omega]^10 + (135*I)*Sqrt[2]*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
          Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
         ((63*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
         (((63*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (((135*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (144*dot[k[1], k[2]]^2*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^4 - (108*dot[k[1], k[2]]^3*Log[4]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
         (36*dot[k[1], k[2]]^4*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^8 - (144*dot[k[1], k[2]]*Log[16]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
         (72*dot[k[1], k[2]]^2*Log[16]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^4 - (54*dot[k[1], k[2]]^3*Log[16]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
         (18*dot[k[1], k[2]]^4*Log[16]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^8 - (9*dot[k[1], k[2]]^5*Log[16]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^10 + 
         (576*dot[k[1], k[2]]*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^2 - (576*dot[k[1], k[2]]^2*Log[\[Mu]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
         (432*dot[k[1], k[2]]^3*Log[\[Mu]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
         (144*dot[k[1], k[2]]^4*Log[\[Mu]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
         (36*dot[k[1], k[2]]^5*Log[\[Mu]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^10 - 
         (576*dot[k[1], k[2]]*Log[\[Omega]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
         (576*dot[k[1], k[2]]^2*Log[\[Omega]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
         (432*dot[k[1], k[2]]^3*Log[\[Omega]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
         (144*dot[k[1], k[2]]^4*Log[\[Omega]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 - 
         (36*dot[k[1], k[2]]^5*Log[\[Omega]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^10 - 
         (288*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^
            2)/\[Omega]^2 + (288*dot[k[1], k[2]]^2*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^2)/\[Omega]^4 - 
         (216*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^
            2)/\[Omega]^6 + (72*dot[k[1], k[2]]^4*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^2)/\[Omega]^8 - 
         (18*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^
            2)/\[Omega]^10 + 240*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
              \[Omega]^2]] - (612*dot[k[1], k[2]]*
           Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^2 + 
         (1092*dot[k[1], k[2]]^2*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^
                2]])/\[Omega]^4 - (678*dot[k[1], k[2]]^3*
           Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^6 + 
         (216*dot[k[1], k[2]]^4*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^
                2]])/\[Omega]^8 + ((144*I)*Pi*dot[k[1], k[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
         ((288*I)*Pi*dot[k[1], k[2]]^2*Log[1 + Sqrt[dot[k[1], k[2]]/
                \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
         ((216*I)*Pi*dot[k[1], k[2]]^3*Log[1 + Sqrt[dot[k[1], k[2]]/
                \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
         ((72*I)*Pi*dot[k[1], k[2]]^4*Log[1 + Sqrt[dot[k[1], k[2]]/
                \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
         ((9*I)*Pi*dot[k[1], k[2]]^5*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
              Sqrt[2]])/\[Omega]^10 - 
         ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (((63*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (((63*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
         (((135*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (144*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
         (288*dot[k[1], k[2]]^2*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
         (216*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
         (72*dot[k[1], k[2]]^4*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
         (9*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^10 - 
         (135*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (63*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*Sqrt[2]) + 
         (63*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(4*Sqrt[2]) - 
         (135*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*Sqrt[2])))/
       (Pi^2*(-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^4) + 
      ((I/73728)*\[Omega]^2*dot[v, eC[2]]^2*dot[e[1], k[2]]^2*
        ((6*Pi^2*dot[k[1], k[2]])/\[Omega]^2 + (229*dot[k[1], k[2]]^2)/
          \[Omega]^4 + (((399*I)/2)*Pi*dot[k[1], k[2]]^2)/\[Omega]^4 - 
         (48*Pi^2*dot[k[1], k[2]]^2)/\[Omega]^4 - (300*dot[k[1], k[2]]^3)/
          \[Omega]^6 - (((393*I)/2)*Pi*dot[k[1], k[2]]^3)/\[Omega]^6 + 
         (36*Pi^2*dot[k[1], k[2]]^3)/\[Omega]^6 + (675*dot[k[1], k[2]]^4)/
          (4*\[Omega]^8) + (((639*I)/8)*Pi*dot[k[1], k[2]]^4)/\[Omega]^8 - 
         (12*Pi^2*dot[k[1], k[2]]^4)/\[Omega]^8 - (38*dot[k[1], k[2]]^5)/
          \[Omega]^10 + (3*Pi^2*dot[k[1], k[2]]^5)/(8*\[Omega]^10) - 
         (((261*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/Sqrt[2] + 
         ((123*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/Sqrt[2] - 
         (((483*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/Sqrt[2] - 
         (9*dot[k[1], k[2]]*(16 - (32*dot[k[1], k[2]])/\[Omega]^2 + 
            (24*dot[k[1], k[2]]^2)/\[Omega]^4 - (8*dot[k[1], k[2]]^3)/
             \[Omega]^6 + dot[k[1], k[2]]^4/\[Omega]^8 - 
            (15*Sqrt[dot[k[1], k[2]]/\[Omega]^2])/Sqrt[2] + 
            (7*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) + 
            (7*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
            (15*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]))*
           G[-1, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           G[0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
         (9*dot[k[1], k[2]]*(16 - (32*dot[k[1], k[2]])/\[Omega]^2 + 
            (24*dot[k[1], k[2]]^2)/\[Omega]^4 - (8*dot[k[1], k[2]]^3)/
             \[Omega]^6 + dot[k[1], k[2]]^4/\[Omega]^8 - 
            (15*Sqrt[dot[k[1], k[2]]/\[Omega]^2])/Sqrt[2] + 
            (7*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) + 
            (7*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
            (15*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]))*
           G[-1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
         (144*dot[k[1], k[2]]*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^2 - (288*dot[k[1], k[2]]^2*
           G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
         (216*dot[k[1], k[2]]^3*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^6 - (72*dot[k[1], k[2]]^4*
           G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
         (9*dot[k[1], k[2]]^5*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^10 + (135*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
           G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
         (63*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*G[1, 0, 
            Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*Sqrt[2]) - 
         (63*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*G[1, 0, 
            Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(4*Sqrt[2]) + 
         (135*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*G[1, 0, 
            Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*Sqrt[2]) - 
         (108*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 - 
         ((288*I)*Pi*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 + 
         (81*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 + 
         ((216*I)*Pi*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 - 
         (27*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 - 
         ((72*I)*Pi*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 - 
         (288*dot[k[1], k[2]]*Log[2]^2)/\[Omega]^2 + 
         (576*dot[k[1], k[2]]^2*Log[2]^2)/\[Omega]^4 - 
         (432*dot[k[1], k[2]]^3*Log[2]^2)/\[Omega]^6 + 
         (144*dot[k[1], k[2]]^4*Log[2]^2)/\[Omega]^8 - 
         (18*dot[k[1], k[2]]^5*Log[2]^2)/\[Omega]^10 + 150*Log[4] - 
         (765*dot[k[1], k[2]]*Log[4])/(2*\[Omega]^2) + 
         (813*dot[k[1], k[2]]^2*Log[4])/(2*\[Omega]^4) - 
         (219*dot[k[1], k[2]]^3*Log[4])/\[Omega]^6 + 
         (117*dot[k[1], k[2]]^4*Log[4])/(2*\[Omega]^8) - 
         (33*dot[k[1], k[2]]^5*Log[4])/(4*\[Omega]^10) + 
         ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[8])/Sqrt[2] - 
         (((63*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[8])/Sqrt[2] - 
         (((63*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[8])/Sqrt[2] + 
         (((135*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[8])/Sqrt[2] - 
         90*Log[64] + (459*dot[k[1], k[2]]*Log[64])/(2*\[Omega]^2) - 
         (711*dot[k[1], k[2]]^2*Log[64])/(2*\[Omega]^4) + 
         (477*dot[k[1], k[2]]^3*Log[64])/(2*\[Omega]^6) - 
         (81*dot[k[1], k[2]]^4*Log[64])/\[Omega]^8 + 
         (33*dot[k[1], k[2]]^5*Log[64])/(4*\[Omega]^10) + 
         (336*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 + 
         ((288*I)*Pi*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 - 
         (396*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 - 
         ((216*I)*Pi*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 + 
         (180*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 + 
         ((72*I)*Pi*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 - 
         (33*dot[k[1], k[2]]^5*Log[\[Mu]])/\[Omega]^10 - 
         (135*I)*Sqrt[2]*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[\[Mu]] + 
         ((63*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[\[Mu]])/Sqrt[2] + 
         (((63*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[\[Mu]])/
          Sqrt[2] - (((135*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
           Log[\[Mu]])/Sqrt[2] + (576*dot[k[1], k[2]]*Log[2]*Log[\[Mu]])/
          \[Omega]^2 - (936*dot[k[1], k[2]]^2*Log[2]*Log[\[Mu]])/\[Omega]^4 + 
         (702*dot[k[1], k[2]]^3*Log[2]*Log[\[Mu]])/\[Omega]^6 - 
         (234*dot[k[1], k[2]]^4*Log[2]*Log[\[Mu]])/\[Omega]^8 + 
         (36*dot[k[1], k[2]]^5*Log[2]*Log[\[Mu]])/\[Omega]^10 - 
         (108*dot[k[1], k[2]]^2*Log[4]*Log[\[Mu]])/\[Omega]^4 + 
         (81*dot[k[1], k[2]]^3*Log[4]*Log[\[Mu]])/\[Omega]^6 - 
         (27*dot[k[1], k[2]]^4*Log[4]*Log[\[Mu]])/\[Omega]^8 - 
         (288*dot[k[1], k[2]]*Log[\[Mu]]^2)/\[Omega]^2 + 
         (576*dot[k[1], k[2]]^2*Log[\[Mu]]^2)/\[Omega]^4 - 
         (432*dot[k[1], k[2]]^3*Log[\[Mu]]^2)/\[Omega]^6 + 
         (144*dot[k[1], k[2]]^4*Log[\[Mu]]^2)/\[Omega]^8 - 
         (18*dot[k[1], k[2]]^5*Log[\[Mu]]^2)/\[Omega]^10 - 
         (336*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 - 
         ((288*I)*Pi*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 + 
         (396*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 + 
         ((216*I)*Pi*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 - 
         (180*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 - 
         ((72*I)*Pi*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 + 
         (33*dot[k[1], k[2]]^5*Log[\[Omega]])/\[Omega]^10 + 
         (135*I)*Sqrt[2]*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
          Log[\[Omega]] - ((63*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
           Log[\[Omega]])/Sqrt[2] - (((63*I)/2)*Pi*
           (dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[\[Omega]])/Sqrt[2] + 
         (((135*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[\[Omega]])/
          Sqrt[2] - (576*dot[k[1], k[2]]*Log[2]*Log[\[Omega]])/\[Omega]^2 + 
         (792*dot[k[1], k[2]]^2*Log[2]*Log[\[Omega]])/\[Omega]^4 - 
         (594*dot[k[1], k[2]]^3*Log[2]*Log[\[Omega]])/\[Omega]^6 + 
         (198*dot[k[1], k[2]]^4*Log[2]*Log[\[Omega]])/\[Omega]^8 - 
         (36*dot[k[1], k[2]]^5*Log[2]*Log[\[Omega]])/\[Omega]^10 + 
         (180*dot[k[1], k[2]]^2*Log[4]*Log[\[Omega]])/\[Omega]^4 - 
         (135*dot[k[1], k[2]]^3*Log[4]*Log[\[Omega]])/\[Omega]^6 + 
         (45*dot[k[1], k[2]]^4*Log[4]*Log[\[Omega]])/\[Omega]^8 + 
         (576*dot[k[1], k[2]]*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^2 - 
         (1152*dot[k[1], k[2]]^2*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^4 + 
         (864*dot[k[1], k[2]]^3*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^6 - 
         (288*dot[k[1], k[2]]^4*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^8 + 
         (36*dot[k[1], k[2]]^5*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^10 - 
         (288*dot[k[1], k[2]]*Log[\[Omega]]^2)/\[Omega]^2 + 
         (576*dot[k[1], k[2]]^2*Log[\[Omega]]^2)/\[Omega]^4 - 
         (432*dot[k[1], k[2]]^3*Log[\[Omega]]^2)/\[Omega]^6 + 
         (144*dot[k[1], k[2]]^4*Log[\[Omega]]^2)/\[Omega]^8 - 
         (18*dot[k[1], k[2]]^5*Log[\[Omega]]^2)/\[Omega]^10 - 
         240*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
         (612*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
          \[Omega]^2 - (1029*dot[k[1], k[2]]^2*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
         (681*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^6 - (945*dot[k[1], k[2]]^4*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(4*\[Omega]^8) + 
         (33*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
          \[Omega]^10 + (135*I)*Sqrt[2]*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
          Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
         ((63*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
         (((63*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (((135*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (144*dot[k[1], k[2]]^2*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^4 - (108*dot[k[1], k[2]]^3*Log[4]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
         (36*dot[k[1], k[2]]^4*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^8 - (144*dot[k[1], k[2]]*Log[16]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
         (72*dot[k[1], k[2]]^2*Log[16]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^4 - (54*dot[k[1], k[2]]^3*Log[16]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
         (18*dot[k[1], k[2]]^4*Log[16]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^8 - (9*dot[k[1], k[2]]^5*Log[16]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^10 + 
         (576*dot[k[1], k[2]]*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^2 - (576*dot[k[1], k[2]]^2*Log[\[Mu]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
         (432*dot[k[1], k[2]]^3*Log[\[Mu]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
         (144*dot[k[1], k[2]]^4*Log[\[Mu]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
         (36*dot[k[1], k[2]]^5*Log[\[Mu]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^10 - 
         (576*dot[k[1], k[2]]*Log[\[Omega]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
         (576*dot[k[1], k[2]]^2*Log[\[Omega]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
         (432*dot[k[1], k[2]]^3*Log[\[Omega]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
         (144*dot[k[1], k[2]]^4*Log[\[Omega]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 - 
         (36*dot[k[1], k[2]]^5*Log[\[Omega]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^10 - 
         (288*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^
            2)/\[Omega]^2 + (288*dot[k[1], k[2]]^2*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^2)/\[Omega]^4 - 
         (216*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^
            2)/\[Omega]^6 + (72*dot[k[1], k[2]]^4*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^2)/\[Omega]^8 - 
         (18*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^
            2)/\[Omega]^10 + 240*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
              \[Omega]^2]] - (612*dot[k[1], k[2]]*
           Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^2 + 
         (1092*dot[k[1], k[2]]^2*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^
                2]])/\[Omega]^4 - (678*dot[k[1], k[2]]^3*
           Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^6 + 
         (216*dot[k[1], k[2]]^4*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^
                2]])/\[Omega]^8 + ((144*I)*Pi*dot[k[1], k[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
         ((288*I)*Pi*dot[k[1], k[2]]^2*Log[1 + Sqrt[dot[k[1], k[2]]/
                \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
         ((216*I)*Pi*dot[k[1], k[2]]^3*Log[1 + Sqrt[dot[k[1], k[2]]/
                \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
         ((72*I)*Pi*dot[k[1], k[2]]^4*Log[1 + Sqrt[dot[k[1], k[2]]/
                \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
         ((9*I)*Pi*dot[k[1], k[2]]^5*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
              Sqrt[2]])/\[Omega]^10 - 
         ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (((63*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (((63*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
         (((135*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (144*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
         (288*dot[k[1], k[2]]^2*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
         (216*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
         (72*dot[k[1], k[2]]^4*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
         (9*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^10 - 
         (135*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (63*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*Sqrt[2]) + 
         (63*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(4*Sqrt[2]) - 
         (135*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*Sqrt[2])))/
       (Pi^2*dot[k[1], k[2]]^2*(-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^4) - 
      ((I/36864)*\[Omega]*dot[v, e[1]]*dot[v, eC[2]]^2*dot[e[1], k[2]]*
        ((6*Pi^2*dot[k[1], k[2]])/\[Omega]^2 + (229*dot[k[1], k[2]]^2)/
          \[Omega]^4 + (((399*I)/2)*Pi*dot[k[1], k[2]]^2)/\[Omega]^4 - 
         (48*Pi^2*dot[k[1], k[2]]^2)/\[Omega]^4 - (300*dot[k[1], k[2]]^3)/
          \[Omega]^6 - (((393*I)/2)*Pi*dot[k[1], k[2]]^3)/\[Omega]^6 + 
         (36*Pi^2*dot[k[1], k[2]]^3)/\[Omega]^6 + (675*dot[k[1], k[2]]^4)/
          (4*\[Omega]^8) + (((639*I)/8)*Pi*dot[k[1], k[2]]^4)/\[Omega]^8 - 
         (12*Pi^2*dot[k[1], k[2]]^4)/\[Omega]^8 - (38*dot[k[1], k[2]]^5)/
          \[Omega]^10 + (3*Pi^2*dot[k[1], k[2]]^5)/(8*\[Omega]^10) - 
         (((261*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/Sqrt[2] + 
         ((123*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/Sqrt[2] - 
         (((483*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/Sqrt[2] - 
         (9*dot[k[1], k[2]]*(16 - (32*dot[k[1], k[2]])/\[Omega]^2 + 
            (24*dot[k[1], k[2]]^2)/\[Omega]^4 - (8*dot[k[1], k[2]]^3)/
             \[Omega]^6 + dot[k[1], k[2]]^4/\[Omega]^8 - 
            (15*Sqrt[dot[k[1], k[2]]/\[Omega]^2])/Sqrt[2] + 
            (7*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) + 
            (7*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
            (15*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]))*
           G[-1, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           G[0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
         (9*dot[k[1], k[2]]*(16 - (32*dot[k[1], k[2]])/\[Omega]^2 + 
            (24*dot[k[1], k[2]]^2)/\[Omega]^4 - (8*dot[k[1], k[2]]^3)/
             \[Omega]^6 + dot[k[1], k[2]]^4/\[Omega]^8 - 
            (15*Sqrt[dot[k[1], k[2]]/\[Omega]^2])/Sqrt[2] + 
            (7*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) + 
            (7*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
            (15*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]))*
           G[-1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
         (144*dot[k[1], k[2]]*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^2 - (288*dot[k[1], k[2]]^2*
           G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
         (216*dot[k[1], k[2]]^3*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^6 - (72*dot[k[1], k[2]]^4*
           G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
         (9*dot[k[1], k[2]]^5*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^10 + (135*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
           G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
         (63*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*G[1, 0, 
            Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*Sqrt[2]) - 
         (63*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*G[1, 0, 
            Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(4*Sqrt[2]) + 
         (135*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*G[1, 0, 
            Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*Sqrt[2]) - 
         (108*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 - 
         ((288*I)*Pi*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 + 
         (81*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 + 
         ((216*I)*Pi*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 - 
         (27*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 - 
         ((72*I)*Pi*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 - 
         (288*dot[k[1], k[2]]*Log[2]^2)/\[Omega]^2 + 
         (576*dot[k[1], k[2]]^2*Log[2]^2)/\[Omega]^4 - 
         (432*dot[k[1], k[2]]^3*Log[2]^2)/\[Omega]^6 + 
         (144*dot[k[1], k[2]]^4*Log[2]^2)/\[Omega]^8 - 
         (18*dot[k[1], k[2]]^5*Log[2]^2)/\[Omega]^10 + 150*Log[4] - 
         (765*dot[k[1], k[2]]*Log[4])/(2*\[Omega]^2) + 
         (813*dot[k[1], k[2]]^2*Log[4])/(2*\[Omega]^4) - 
         (219*dot[k[1], k[2]]^3*Log[4])/\[Omega]^6 + 
         (117*dot[k[1], k[2]]^4*Log[4])/(2*\[Omega]^8) - 
         (33*dot[k[1], k[2]]^5*Log[4])/(4*\[Omega]^10) + 
         ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[8])/Sqrt[2] - 
         (((63*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[8])/Sqrt[2] - 
         (((63*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[8])/Sqrt[2] + 
         (((135*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[8])/Sqrt[2] - 
         90*Log[64] + (459*dot[k[1], k[2]]*Log[64])/(2*\[Omega]^2) - 
         (711*dot[k[1], k[2]]^2*Log[64])/(2*\[Omega]^4) + 
         (477*dot[k[1], k[2]]^3*Log[64])/(2*\[Omega]^6) - 
         (81*dot[k[1], k[2]]^4*Log[64])/\[Omega]^8 + 
         (33*dot[k[1], k[2]]^5*Log[64])/(4*\[Omega]^10) + 
         (336*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 + 
         ((288*I)*Pi*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 - 
         (396*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 - 
         ((216*I)*Pi*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 + 
         (180*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 + 
         ((72*I)*Pi*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 - 
         (33*dot[k[1], k[2]]^5*Log[\[Mu]])/\[Omega]^10 - 
         (135*I)*Sqrt[2]*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[\[Mu]] + 
         ((63*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[\[Mu]])/Sqrt[2] + 
         (((63*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[\[Mu]])/
          Sqrt[2] - (((135*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
           Log[\[Mu]])/Sqrt[2] + (576*dot[k[1], k[2]]*Log[2]*Log[\[Mu]])/
          \[Omega]^2 - (936*dot[k[1], k[2]]^2*Log[2]*Log[\[Mu]])/\[Omega]^4 + 
         (702*dot[k[1], k[2]]^3*Log[2]*Log[\[Mu]])/\[Omega]^6 - 
         (234*dot[k[1], k[2]]^4*Log[2]*Log[\[Mu]])/\[Omega]^8 + 
         (36*dot[k[1], k[2]]^5*Log[2]*Log[\[Mu]])/\[Omega]^10 - 
         (108*dot[k[1], k[2]]^2*Log[4]*Log[\[Mu]])/\[Omega]^4 + 
         (81*dot[k[1], k[2]]^3*Log[4]*Log[\[Mu]])/\[Omega]^6 - 
         (27*dot[k[1], k[2]]^4*Log[4]*Log[\[Mu]])/\[Omega]^8 - 
         (288*dot[k[1], k[2]]*Log[\[Mu]]^2)/\[Omega]^2 + 
         (576*dot[k[1], k[2]]^2*Log[\[Mu]]^2)/\[Omega]^4 - 
         (432*dot[k[1], k[2]]^3*Log[\[Mu]]^2)/\[Omega]^6 + 
         (144*dot[k[1], k[2]]^4*Log[\[Mu]]^2)/\[Omega]^8 - 
         (18*dot[k[1], k[2]]^5*Log[\[Mu]]^2)/\[Omega]^10 - 
         (336*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 - 
         ((288*I)*Pi*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 + 
         (396*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 + 
         ((216*I)*Pi*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 - 
         (180*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 - 
         ((72*I)*Pi*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 + 
         (33*dot[k[1], k[2]]^5*Log[\[Omega]])/\[Omega]^10 + 
         (135*I)*Sqrt[2]*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
          Log[\[Omega]] - ((63*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
           Log[\[Omega]])/Sqrt[2] - (((63*I)/2)*Pi*
           (dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[\[Omega]])/Sqrt[2] + 
         (((135*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[\[Omega]])/
          Sqrt[2] - (576*dot[k[1], k[2]]*Log[2]*Log[\[Omega]])/\[Omega]^2 + 
         (792*dot[k[1], k[2]]^2*Log[2]*Log[\[Omega]])/\[Omega]^4 - 
         (594*dot[k[1], k[2]]^3*Log[2]*Log[\[Omega]])/\[Omega]^6 + 
         (198*dot[k[1], k[2]]^4*Log[2]*Log[\[Omega]])/\[Omega]^8 - 
         (36*dot[k[1], k[2]]^5*Log[2]*Log[\[Omega]])/\[Omega]^10 + 
         (180*dot[k[1], k[2]]^2*Log[4]*Log[\[Omega]])/\[Omega]^4 - 
         (135*dot[k[1], k[2]]^3*Log[4]*Log[\[Omega]])/\[Omega]^6 + 
         (45*dot[k[1], k[2]]^4*Log[4]*Log[\[Omega]])/\[Omega]^8 + 
         (576*dot[k[1], k[2]]*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^2 - 
         (1152*dot[k[1], k[2]]^2*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^4 + 
         (864*dot[k[1], k[2]]^3*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^6 - 
         (288*dot[k[1], k[2]]^4*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^8 + 
         (36*dot[k[1], k[2]]^5*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^10 - 
         (288*dot[k[1], k[2]]*Log[\[Omega]]^2)/\[Omega]^2 + 
         (576*dot[k[1], k[2]]^2*Log[\[Omega]]^2)/\[Omega]^4 - 
         (432*dot[k[1], k[2]]^3*Log[\[Omega]]^2)/\[Omega]^6 + 
         (144*dot[k[1], k[2]]^4*Log[\[Omega]]^2)/\[Omega]^8 - 
         (18*dot[k[1], k[2]]^5*Log[\[Omega]]^2)/\[Omega]^10 - 
         240*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
         (612*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
          \[Omega]^2 - (1029*dot[k[1], k[2]]^2*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
         (681*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^6 - (945*dot[k[1], k[2]]^4*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(4*\[Omega]^8) + 
         (33*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
          \[Omega]^10 + (135*I)*Sqrt[2]*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
          Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
         ((63*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
         (((63*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (((135*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (144*dot[k[1], k[2]]^2*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^4 - (108*dot[k[1], k[2]]^3*Log[4]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
         (36*dot[k[1], k[2]]^4*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^8 - (144*dot[k[1], k[2]]*Log[16]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
         (72*dot[k[1], k[2]]^2*Log[16]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^4 - (54*dot[k[1], k[2]]^3*Log[16]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
         (18*dot[k[1], k[2]]^4*Log[16]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^8 - (9*dot[k[1], k[2]]^5*Log[16]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^10 + 
         (576*dot[k[1], k[2]]*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^2 - (576*dot[k[1], k[2]]^2*Log[\[Mu]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
         (432*dot[k[1], k[2]]^3*Log[\[Mu]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
         (144*dot[k[1], k[2]]^4*Log[\[Mu]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
         (36*dot[k[1], k[2]]^5*Log[\[Mu]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^10 - 
         (576*dot[k[1], k[2]]*Log[\[Omega]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
         (576*dot[k[1], k[2]]^2*Log[\[Omega]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
         (432*dot[k[1], k[2]]^3*Log[\[Omega]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
         (144*dot[k[1], k[2]]^4*Log[\[Omega]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 - 
         (36*dot[k[1], k[2]]^5*Log[\[Omega]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^10 - 
         (288*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^
            2)/\[Omega]^2 + (288*dot[k[1], k[2]]^2*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^2)/\[Omega]^4 - 
         (216*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^
            2)/\[Omega]^6 + (72*dot[k[1], k[2]]^4*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^2)/\[Omega]^8 - 
         (18*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^
            2)/\[Omega]^10 + 240*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
              \[Omega]^2]] - (612*dot[k[1], k[2]]*
           Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^2 + 
         (1092*dot[k[1], k[2]]^2*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^
                2]])/\[Omega]^4 - (678*dot[k[1], k[2]]^3*
           Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^6 + 
         (216*dot[k[1], k[2]]^4*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^
                2]])/\[Omega]^8 + ((144*I)*Pi*dot[k[1], k[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
         ((288*I)*Pi*dot[k[1], k[2]]^2*Log[1 + Sqrt[dot[k[1], k[2]]/
                \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
         ((216*I)*Pi*dot[k[1], k[2]]^3*Log[1 + Sqrt[dot[k[1], k[2]]/
                \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
         ((72*I)*Pi*dot[k[1], k[2]]^4*Log[1 + Sqrt[dot[k[1], k[2]]/
                \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
         ((9*I)*Pi*dot[k[1], k[2]]^5*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
              Sqrt[2]])/\[Omega]^10 - 
         ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (((63*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (((63*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
         (((135*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (144*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
         (288*dot[k[1], k[2]]^2*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
         (216*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
         (72*dot[k[1], k[2]]^4*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
         (9*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^10 - 
         (135*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (63*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*Sqrt[2]) + 
         (63*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(4*Sqrt[2]) - 
         (135*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*Sqrt[2])))/
       (Pi^2*dot[k[1], k[2]]*(-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^4) + 
      ((I/36864)*\[Omega]^4*dot[e[1], eC[2]]^2*
        ((-120*dot[k[1], k[2]])/\[Omega]^2 + ((120*I)*Pi*dot[k[1], k[2]])/
          \[Omega]^2 + (3*Pi^2*dot[k[1], k[2]])/\[Omega]^2 + 
         (307*dot[k[1], k[2]]^2)/(2*\[Omega]^4) - 
         (((129*I)/4)*Pi*dot[k[1], k[2]]^2)/\[Omega]^4 - 
         (21*Pi^2*dot[k[1], k[2]]^2)/\[Omega]^4 - (95*dot[k[1], k[2]]^3)/
          (2*\[Omega]^6) - (((5*I)/4)*Pi*dot[k[1], k[2]]^3)/\[Omega]^6 + 
         (33*Pi^2*dot[k[1], k[2]]^3)/(4*\[Omega]^6) + (3*dot[k[1], k[2]]^4)/
          (8*\[Omega]^8) + (((3*I)/16)*Pi*dot[k[1], k[2]]^4)/\[Omega]^8 - 
         (240*I)*Sqrt[2]*Pi*Sqrt[dot[k[1], k[2]]/\[Omega]^2] + 
         (284*I)*Sqrt[2]*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2) - 
         (((1203*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/Sqrt[2] + 
         (((225*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/Sqrt[2] - 
         (((7*I)/16)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/Sqrt[2] + 
         3*(-160 + (192*dot[k[1], k[2]])/\[Omega]^2 - (72*dot[k[1], k[2]]^2)/
            \[Omega]^4 + (8*dot[k[1], k[2]]^3)/\[Omega]^6 + 
           (45*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) + 
           (15*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
           (45*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]) + 
           (dot[k[1], k[2]]/\[Omega]^2)^(9/2)/(16*Sqrt[2]))*
          G[-1, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
          G[0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
         3*(-160 + (192*dot[k[1], k[2]])/\[Omega]^2 - (72*dot[k[1], k[2]]^2)/
            \[Omega]^4 + (8*dot[k[1], k[2]]^3)/\[Omega]^6 + 
           (45*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) + 
           (15*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
           (45*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]) + 
           (dot[k[1], k[2]]/\[Omega]^2)^(9/2)/(16*Sqrt[2]))*
          G[-1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
         480*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
         (576*dot[k[1], k[2]]*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^2 + (216*dot[k[1], k[2]]^2*
           G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
         (24*dot[k[1], k[2]]^3*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^6 + (135*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
           G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*Sqrt[2]) + 
         (45*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*G[1, 0, 
            Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(4*Sqrt[2]) - 
         (135*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*G[1, 0, 
            Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*Sqrt[2]) + 
         (3*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*G[1, 0, 
            Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(16*Sqrt[2]) - 
         1080*Log[2] + (1458*dot[k[1], k[2]]*Log[2])/\[Omega]^2 - 
         (702*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 - 
         ((144*I)*Pi*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 + 
         (117*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 + 
         ((60*I)*Pi*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 - 
         (144*dot[k[1], k[2]]*Log[2]^2)/\[Omega]^2 + 
         (144*dot[k[1], k[2]]^2*Log[2]^2)/\[Omega]^4 - 
         (36*dot[k[1], k[2]]^3*Log[2]^2)/\[Omega]^6 + 445*Log[4] - 
         (354*dot[k[1], k[2]]*Log[4])/\[Omega]^2 + 
         (15*dot[k[1], k[2]]^2*Log[4])/(2*\[Omega]^4) + 
         (107*dot[k[1], k[2]]^3*Log[4])/(4*\[Omega]^6) + 
         (((135*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[8])/Sqrt[2] + 
         (((45*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[8])/Sqrt[2] - 
         (((135*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[8])/Sqrt[2] + 
         (((3*I)/16)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[8])/Sqrt[2] + 
         57*Log[64] - (249*dot[k[1], k[2]]*Log[64])/\[Omega]^2 + 
         (321*dot[k[1], k[2]]^2*Log[64])/(2*\[Omega]^4) - 
         (119*dot[k[1], k[2]]^3*Log[64])/(4*\[Omega]^6) + 
         (24*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 + 
         ((144*I)*Pi*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 - 
         (12*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 - 
         ((60*I)*Pi*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 - 
         ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[\[Mu]])/Sqrt[2] - 
         (((45*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[\[Mu]])/
          Sqrt[2] + (((135*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
           Log[\[Mu]])/Sqrt[2] - (((3*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^
            (9/2)*Log[\[Mu]])/Sqrt[2] + 1200*Log[2]*Log[\[Mu]] - 
         (1332*dot[k[1], k[2]]*Log[2]*Log[\[Mu]])/\[Omega]^2 + 
         (540*dot[k[1], k[2]]^2*Log[2]*Log[\[Mu]])/\[Omega]^4 - 
         (78*dot[k[1], k[2]]^3*Log[2]*Log[\[Mu]])/\[Omega]^6 - 
         600*Log[4]*Log[\[Mu]] + (810*dot[k[1], k[2]]*Log[4]*Log[\[Mu]])/
          \[Omega]^2 - (414*dot[k[1], k[2]]^2*Log[4]*Log[\[Mu]])/\[Omega]^4 + 
         (75*dot[k[1], k[2]]^3*Log[4]*Log[\[Mu]])/\[Omega]^6 - 
         (144*dot[k[1], k[2]]*Log[\[Mu]]^2)/\[Omega]^2 + 
         (144*dot[k[1], k[2]]^2*Log[\[Mu]]^2)/\[Omega]^4 - 
         (36*dot[k[1], k[2]]^3*Log[\[Mu]]^2)/\[Omega]^6 - 
         (24*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 - 
         ((144*I)*Pi*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 + 
         (12*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 + 
         ((60*I)*Pi*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 + 
         ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[\[Omega]])/
          Sqrt[2] + (((45*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
           Log[\[Omega]])/Sqrt[2] - (((135*I)/4)*Pi*
           (dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[\[Omega]])/Sqrt[2] + 
         (((3*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[\[Omega]])/
          Sqrt[2] - 720*Log[2]*Log[\[Omega]] + (684*dot[k[1], k[2]]*Log[2]*
           Log[\[Omega]])/\[Omega]^2 - (324*dot[k[1], k[2]]^2*Log[2]*
           Log[\[Omega]])/\[Omega]^4 + (66*dot[k[1], k[2]]^3*Log[2]*
           Log[\[Omega]])/\[Omega]^6 + 360*Log[4]*Log[\[Omega]] - 
         (486*dot[k[1], k[2]]*Log[4]*Log[\[Omega]])/\[Omega]^2 + 
         (306*dot[k[1], k[2]]^2*Log[4]*Log[\[Omega]])/\[Omega]^4 - 
         (69*dot[k[1], k[2]]^3*Log[4]*Log[\[Omega]])/\[Omega]^6 + 
         (288*dot[k[1], k[2]]*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^2 - 
         (288*dot[k[1], k[2]]^2*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^4 + 
         (72*dot[k[1], k[2]]^3*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^6 - 
         (144*dot[k[1], k[2]]*Log[\[Omega]]^2)/\[Omega]^2 + 
         (144*dot[k[1], k[2]]^2*Log[\[Omega]]^2)/\[Omega]^4 - 
         (36*dot[k[1], k[2]]^3*Log[\[Omega]]^2)/\[Omega]^6 + 
         152*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
         (504*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
          \[Omega]^2 + (423*dot[k[1], k[2]]^2*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*\[Omega]^4) - 
         (21*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
          (2*\[Omega]^6) + (3*dot[k[1], k[2]]^4*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*\[Omega]^8) + 
         ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (((45*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
         (((135*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (((3*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
         480*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
         (648*dot[k[1], k[2]]*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^2 - (216*dot[k[1], k[2]]^2*Log[4]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
         (12*dot[k[1], k[2]]^3*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^6 + 240*Log[16]*
          Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
         (396*dot[k[1], k[2]]*Log[16]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^2 + (108*dot[k[1], k[2]]^2*Log[16]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
         (6*dot[k[1], k[2]]^3*Log[16]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]])/\[Omega]^6 + (288*dot[k[1], k[2]]*Log[\[Mu]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
         (48*dot[k[1], k[2]]^3*Log[\[Mu]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
         (288*dot[k[1], k[2]]*Log[\[Omega]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
         (48*dot[k[1], k[2]]^3*Log[\[Omega]]*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
         (144*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^
            2)/\[Omega]^2 + (24*dot[k[1], k[2]]^3*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^2)/\[Omega]^6 - 
         152*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]] + 
         (744*dot[k[1], k[2]]*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/
          \[Omega]^2 - (300*dot[k[1], k[2]]^2*
           Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^4 + 
         (20*dot[k[1], k[2]]^3*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/
          \[Omega]^6 + (480*I)*Pi*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
             Sqrt[2]] - ((576*I)*Pi*dot[k[1], k[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
         ((216*I)*Pi*dot[k[1], k[2]]^2*Log[1 + Sqrt[dot[k[1], k[2]]/
                \[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
         ((24*I)*Pi*dot[k[1], k[2]]^3*Log[1 + Sqrt[dot[k[1], k[2]]/
                \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
         (((135*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
         (((45*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         (((135*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
         (((3*I)/16)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
         480*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
          Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
         (576*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
         (216*dot[k[1], k[2]]^2*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
         (24*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
         (135*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*Sqrt[2]) - 
         (45*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(4*Sqrt[2]) + 
         (135*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*Sqrt[2]) - 
         (3*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
           Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
           Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(16*Sqrt[2])))/
       (Pi^2*dot[k[1], k[2]]^2*(-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^2) + 
      (dot[eC[2], k[1]]*(((-1/36864*I)*\[Omega]^2*dot[v, e[1]]^2*
           dot[v, eC[2]]*((6*Pi^2*dot[k[1], k[2]])/\[Omega]^2 + 
            (229*dot[k[1], k[2]]^2)/\[Omega]^4 + 
            (((399*I)/2)*Pi*dot[k[1], k[2]]^2)/\[Omega]^4 - 
            (48*Pi^2*dot[k[1], k[2]]^2)/\[Omega]^4 - (300*dot[k[1], k[2]]^3)/
             \[Omega]^6 - (((393*I)/2)*Pi*dot[k[1], k[2]]^3)/\[Omega]^6 + 
            (36*Pi^2*dot[k[1], k[2]]^3)/\[Omega]^6 + (675*dot[k[1], k[2]]^4)/
             (4*\[Omega]^8) + (((639*I)/8)*Pi*dot[k[1], k[2]]^4)/\[Omega]^8 - 
            (12*Pi^2*dot[k[1], k[2]]^4)/\[Omega]^8 - (38*dot[k[1], k[2]]^5)/
             \[Omega]^10 + (3*Pi^2*dot[k[1], k[2]]^5)/(8*\[Omega]^10) - 
            (((261*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/Sqrt[2] + 
            ((123*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/Sqrt[2] - 
            (((483*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/Sqrt[2] - 
            (9*dot[k[1], k[2]]*(16 - (32*dot[k[1], k[2]])/\[Omega]^2 + 
               (24*dot[k[1], k[2]]^2)/\[Omega]^4 - (8*dot[k[1], k[2]]^3)/
                \[Omega]^6 + dot[k[1], k[2]]^4/\[Omega]^8 - 
               (15*Sqrt[dot[k[1], k[2]]/\[Omega]^2])/Sqrt[2] + 
               (7*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) + 
               (7*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
               (15*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]))*
              G[-1, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              G[0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
            (9*dot[k[1], k[2]]*(16 - (32*dot[k[1], k[2]])/\[Omega]^2 + 
               (24*dot[k[1], k[2]]^2)/\[Omega]^4 - (8*dot[k[1], k[2]]^3)/
                \[Omega]^6 + dot[k[1], k[2]]^4/\[Omega]^8 - 
               (15*Sqrt[dot[k[1], k[2]]/\[Omega]^2])/Sqrt[2] + 
               (7*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) + 
               (7*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
               (15*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]))*
              G[-1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^2 + (144*dot[k[1], k[2]]*G[1, 0, Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
            (288*dot[k[1], k[2]]^2*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^4 + (216*dot[k[1], k[2]]^3*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
            (72*dot[k[1], k[2]]^4*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^8 + (9*dot[k[1], k[2]]^5*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^10 + (135*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
            (63*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*G[1, 0, Sqrt[
                 dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*Sqrt[2]) - 
            (63*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*G[1, 0, Sqrt[
                 dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(4*Sqrt[2]) + 
            (135*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*G[1, 0, Sqrt[
                 dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*Sqrt[2]) - 
            (108*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 - 
            ((288*I)*Pi*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 + 
            (81*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 + 
            ((216*I)*Pi*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 - 
            (27*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 - 
            ((72*I)*Pi*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 - 
            (288*dot[k[1], k[2]]*Log[2]^2)/\[Omega]^2 + 
            (576*dot[k[1], k[2]]^2*Log[2]^2)/\[Omega]^4 - 
            (432*dot[k[1], k[2]]^3*Log[2]^2)/\[Omega]^6 + 
            (144*dot[k[1], k[2]]^4*Log[2]^2)/\[Omega]^8 - 
            (18*dot[k[1], k[2]]^5*Log[2]^2)/\[Omega]^10 + 150*Log[4] - 
            (765*dot[k[1], k[2]]*Log[4])/(2*\[Omega]^2) + 
            (813*dot[k[1], k[2]]^2*Log[4])/(2*\[Omega]^4) - 
            (219*dot[k[1], k[2]]^3*Log[4])/\[Omega]^6 + 
            (117*dot[k[1], k[2]]^4*Log[4])/(2*\[Omega]^8) - 
            (33*dot[k[1], k[2]]^5*Log[4])/(4*\[Omega]^10) + 
            ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[8])/Sqrt[2] - 
            (((63*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[8])/
             Sqrt[2] - (((63*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              Log[8])/Sqrt[2] + (((135*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(
                9/2)*Log[8])/Sqrt[2] - 90*Log[64] + 
            (459*dot[k[1], k[2]]*Log[64])/(2*\[Omega]^2) - 
            (711*dot[k[1], k[2]]^2*Log[64])/(2*\[Omega]^4) + 
            (477*dot[k[1], k[2]]^3*Log[64])/(2*\[Omega]^6) - 
            (81*dot[k[1], k[2]]^4*Log[64])/\[Omega]^8 + 
            (33*dot[k[1], k[2]]^5*Log[64])/(4*\[Omega]^10) + 
            (336*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 + 
            ((288*I)*Pi*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 - 
            (396*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 - 
            ((216*I)*Pi*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 + 
            (180*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 + 
            ((72*I)*Pi*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 - 
            (33*dot[k[1], k[2]]^5*Log[\[Mu]])/\[Omega]^10 - 
            (135*I)*Sqrt[2]*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
             Log[\[Mu]] + ((63*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
              Log[\[Mu]])/Sqrt[2] + (((63*I)/2)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(7/2)*Log[\[Mu]])/Sqrt[2] - 
            (((135*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[\[Mu]])/
             Sqrt[2] + (576*dot[k[1], k[2]]*Log[2]*Log[\[Mu]])/\[Omega]^2 - 
            (936*dot[k[1], k[2]]^2*Log[2]*Log[\[Mu]])/\[Omega]^4 + 
            (702*dot[k[1], k[2]]^3*Log[2]*Log[\[Mu]])/\[Omega]^6 - 
            (234*dot[k[1], k[2]]^4*Log[2]*Log[\[Mu]])/\[Omega]^8 + 
            (36*dot[k[1], k[2]]^5*Log[2]*Log[\[Mu]])/\[Omega]^10 - 
            (108*dot[k[1], k[2]]^2*Log[4]*Log[\[Mu]])/\[Omega]^4 + 
            (81*dot[k[1], k[2]]^3*Log[4]*Log[\[Mu]])/\[Omega]^6 - 
            (27*dot[k[1], k[2]]^4*Log[4]*Log[\[Mu]])/\[Omega]^8 - 
            (288*dot[k[1], k[2]]*Log[\[Mu]]^2)/\[Omega]^2 + 
            (576*dot[k[1], k[2]]^2*Log[\[Mu]]^2)/\[Omega]^4 - 
            (432*dot[k[1], k[2]]^3*Log[\[Mu]]^2)/\[Omega]^6 + 
            (144*dot[k[1], k[2]]^4*Log[\[Mu]]^2)/\[Omega]^8 - 
            (18*dot[k[1], k[2]]^5*Log[\[Mu]]^2)/\[Omega]^10 - 
            (336*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 - 
            ((288*I)*Pi*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 + 
            (396*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 + 
            ((216*I)*Pi*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 - 
            (180*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 - 
            ((72*I)*Pi*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 + 
            (33*dot[k[1], k[2]]^5*Log[\[Omega]])/\[Omega]^10 + 
            (135*I)*Sqrt[2]*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
             Log[\[Omega]] - ((63*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
              Log[\[Omega]])/Sqrt[2] - (((63*I)/2)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(7/2)*Log[\[Omega]])/Sqrt[2] + 
            (((135*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[\[Omega]])/
             Sqrt[2] - (576*dot[k[1], k[2]]*Log[2]*Log[\[Omega]])/
             \[Omega]^2 + (792*dot[k[1], k[2]]^2*Log[2]*Log[\[Omega]])/
             \[Omega]^4 - (594*dot[k[1], k[2]]^3*Log[2]*Log[\[Omega]])/
             \[Omega]^6 + (198*dot[k[1], k[2]]^4*Log[2]*Log[\[Omega]])/
             \[Omega]^8 - (36*dot[k[1], k[2]]^5*Log[2]*Log[\[Omega]])/
             \[Omega]^10 + (180*dot[k[1], k[2]]^2*Log[4]*Log[\[Omega]])/
             \[Omega]^4 - (135*dot[k[1], k[2]]^3*Log[4]*Log[\[Omega]])/
             \[Omega]^6 + (45*dot[k[1], k[2]]^4*Log[4]*Log[\[Omega]])/
             \[Omega]^8 + (576*dot[k[1], k[2]]*Log[\[Mu]]*Log[\[Omega]])/
             \[Omega]^2 - (1152*dot[k[1], k[2]]^2*Log[\[Mu]]*Log[\[Omega]])/
             \[Omega]^4 + (864*dot[k[1], k[2]]^3*Log[\[Mu]]*Log[\[Omega]])/
             \[Omega]^6 - (288*dot[k[1], k[2]]^4*Log[\[Mu]]*Log[\[Omega]])/
             \[Omega]^8 + (36*dot[k[1], k[2]]^5*Log[\[Mu]]*Log[\[Omega]])/
             \[Omega]^10 - (288*dot[k[1], k[2]]*Log[\[Omega]]^2)/\[Omega]^2 + 
            (576*dot[k[1], k[2]]^2*Log[\[Omega]]^2)/\[Omega]^4 - 
            (432*dot[k[1], k[2]]^3*Log[\[Omega]]^2)/\[Omega]^6 + 
            (144*dot[k[1], k[2]]^4*Log[\[Omega]]^2)/\[Omega]^8 - 
            (18*dot[k[1], k[2]]^5*Log[\[Omega]]^2)/\[Omega]^10 - 
            240*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            (612*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^2 - (1029*dot[k[1], k[2]]^2*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            (681*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^6 - (945*dot[k[1], k[2]]^4*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(4*\[Omega]^8) + 
            (33*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^10 + (135*I)*Sqrt[2]*Pi*
             (dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]] - ((63*I)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(5/2)*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/Sqrt[2] - (((63*I)/2)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(7/2)*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/Sqrt[2] + (((135*I)/4)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(9/2)*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/Sqrt[2] + (144*dot[k[1], k[2]]^2*Log[4]*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
            (108*dot[k[1], k[2]]^3*Log[4]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
            (36*dot[k[1], k[2]]^4*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^8 - (144*dot[k[1], k[2]]*Log[16]*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
            (72*dot[k[1], k[2]]^2*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
            (54*dot[k[1], k[2]]^3*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
            (18*dot[k[1], k[2]]^4*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 - 
            (9*dot[k[1], k[2]]^5*Log[16]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^10 + (576*dot[k[1], k[2]]*Log[\[Mu]]*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
            (576*dot[k[1], k[2]]^2*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            (432*dot[k[1], k[2]]^3*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
            (144*dot[k[1], k[2]]^4*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            (36*dot[k[1], k[2]]^5*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^10 - 
            (576*dot[k[1], k[2]]*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
            (576*dot[k[1], k[2]]^2*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
            (432*dot[k[1], k[2]]^3*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
            (144*dot[k[1], k[2]]^4*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 - 
            (36*dot[k[1], k[2]]^5*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^10 - 
            (288*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                 Sqrt[2]]^2)/\[Omega]^2 + (288*dot[k[1], k[2]]^2*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^2)/\[Omega]^4 - 
            (216*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                 Sqrt[2]]^2)/\[Omega]^6 + (72*dot[k[1], k[2]]^4*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^2)/\[Omega]^8 - 
            (18*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                 Sqrt[2]]^2)/\[Omega]^10 + 240*Log[Sqrt[2]*Sqrt[
                dot[k[1], k[2]]/\[Omega]^2]] - (612*dot[k[1], k[2]]*
              Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^2 + 
            (1092*dot[k[1], k[2]]^2*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]])/\[Omega]^4 - (678*dot[k[1], k[2]]^3*
              Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^6 + 
            (216*dot[k[1], k[2]]^4*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]])/\[Omega]^8 + ((144*I)*Pi*dot[k[1], k[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
            ((288*I)*Pi*dot[k[1], k[2]]^2*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            ((216*I)*Pi*dot[k[1], k[2]]^3*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
            ((72*I)*Pi*dot[k[1], k[2]]^4*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            ((9*I)*Pi*dot[k[1], k[2]]^5*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^10 - 
            ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            (((63*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            (((63*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
            (((135*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            (144*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^2 - (288*dot[k[1], k[2]]^2*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            (216*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^6 - (72*dot[k[1], k[2]]^4*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            (9*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^10 - (135*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            (63*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/(2*Sqrt[2]) + 
            (63*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/(4*Sqrt[2]) - 
            (135*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/(8*Sqrt[2])))/(Pi^2*dot[k[1], k[2]]*
           (-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^4) - 
         ((I/18432)*\[Omega]^3*dot[v, e[1]]*dot[v, eC[2]]*dot[e[1], k[2]]*
           ((120*dot[k[1], k[2]])/\[Omega]^2 - ((120*I)*Pi*dot[k[1], k[2]])/
             \[Omega]^2 - (3*Pi^2*dot[k[1], k[2]])/\[Omega]^2 - 
            (895*dot[k[1], k[2]]^2)/(2*\[Omega]^4) + 
            (((657*I)/4)*Pi*dot[k[1], k[2]]^2)/\[Omega]^4 + 
            (24*Pi^2*dot[k[1], k[2]]^2)/\[Omega]^4 + (1925*dot[k[1], k[2]]^3)/
             (4*\[Omega]^6) - (((1187*I)/8)*Pi*dot[k[1], k[2]]^3)/
             \[Omega]^6 - (12*Pi^2*dot[k[1], k[2]]^3)/\[Omega]^6 - 
            (1987*dot[k[1], k[2]]^4)/(8*\[Omega]^8) + 
            (((1019*I)/16)*Pi*dot[k[1], k[2]]^4)/\[Omega]^8 + 
            (3*Pi^2*dot[k[1], k[2]]^4)/\[Omega]^8 + (855*dot[k[1], k[2]]^5)/
             (16*\[Omega]^10) - (((753*I)/32)*Pi*dot[k[1], k[2]]^5)/
             \[Omega]^10 + (15*Pi^2*dot[k[1], k[2]]^5)/(16*\[Omega]^10) - 
            (9*dot[k[1], k[2]]^6)/(16*\[Omega]^12) + (240*I)*Sqrt[2]*Pi*
             Sqrt[dot[k[1], k[2]]/\[Omega]^2] - (548*I)*Sqrt[2]*Pi*
             (dot[k[1], k[2]]/\[Omega]^2)^(3/2) + 
            (((2059*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/Sqrt[2] - 
            (((1803*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/Sqrt[2] + 
            (((803*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/Sqrt[2] + 
            (((49*I)/16)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(11/2))/Sqrt[2] - 
            3*(-160 + (368*dot[k[1], k[2]])/\[Omega]^2 - (336*dot[k[1], k[2]]^
                 2)/\[Omega]^4 + (152*dot[k[1], k[2]]^3)/\[Omega]^6 - 
              (34*dot[k[1], k[2]]^4)/\[Omega]^8 + (3*dot[k[1], k[2]]^5)/
               \[Omega]^10 + (45*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*
                Sqrt[2]) + (3*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(2*
                Sqrt[2]) - (3*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(2*
                Sqrt[2]) + (17*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/(8*
                Sqrt[2]) + (23*(dot[k[1], k[2]]/\[Omega]^2)^(11/2))/(32*
                Sqrt[2]))*G[-1, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
             G[0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            3*(-160 + (368*dot[k[1], k[2]])/\[Omega]^2 - (336*dot[k[1], k[2]]^
                 2)/\[Omega]^4 + (152*dot[k[1], k[2]]^3)/\[Omega]^6 - 
              (34*dot[k[1], k[2]]^4)/\[Omega]^8 + (3*dot[k[1], k[2]]^5)/
               \[Omega]^10 + (45*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*
                Sqrt[2]) + (3*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(2*
                Sqrt[2]) - (3*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(2*
                Sqrt[2]) + (17*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/(8*
                Sqrt[2]) + (23*(dot[k[1], k[2]]/\[Omega]^2)^(11/2))/(32*
                Sqrt[2]))*G[-1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[
                2]] - 480*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            (1104*dot[k[1], k[2]]*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^2 - (1008*dot[k[1], k[2]]^2*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            (456*dot[k[1], k[2]]^3*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^6 - (102*dot[k[1], k[2]]^4*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            (9*dot[k[1], k[2]]^5*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^10 - (135*(dot[k[1], k[2]]/\[Omega]^2)^(3/
                2)*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (2*Sqrt[2]) - (9*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (2*Sqrt[2]) + (9*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (2*Sqrt[2]) - (51*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (8*Sqrt[2]) - (69*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (32*Sqrt[2]) + 1080*Log[2] - (2646*dot[k[1], k[2]]*Log[2])/
             \[Omega]^2 + (2646*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 + 
            ((144*I)*Pi*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 - 
            (2583*dot[k[1], k[2]]^3*Log[2])/(2*\[Omega]^6) - 
            ((60*I)*Pi*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 + 
            (315*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 + 
            ((12*I)*Pi*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 - 
            (27*dot[k[1], k[2]]^5*Log[2])/\[Omega]^10 + 
            ((9*I)*Pi*dot[k[1], k[2]]^5*Log[2])/\[Omega]^10 + 
            (144*dot[k[1], k[2]]*Log[2]^2)/\[Omega]^2 - 
            (288*dot[k[1], k[2]]^2*Log[2]^2)/\[Omega]^4 + 
            (216*dot[k[1], k[2]]^3*Log[2]^2)/\[Omega]^6 - 
            (72*dot[k[1], k[2]]^4*Log[2]^2)/\[Omega]^8 + 
            (9*dot[k[1], k[2]]^5*Log[2]^2)/\[Omega]^10 - 745*Log[4] + 
            (3721*dot[k[1], k[2]]*Log[4])/(2*\[Omega]^2) - 
            (1881*dot[k[1], k[2]]^2*Log[4])/\[Omega]^4 + 
            (7667*dot[k[1], k[2]]^3*Log[4])/(8*\[Omega]^6) - 
            (1975*dot[k[1], k[2]]^4*Log[4])/(8*\[Omega]^8) + 
            (225*dot[k[1], k[2]]^5*Log[4])/(8*\[Omega]^10) - 
            (((135*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[8])/
             Sqrt[2] - (((9*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
              Log[8])/Sqrt[2] + (((9*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/
                2)*Log[8])/Sqrt[2] - (((51*I)/8)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(9/2)*Log[8])/Sqrt[2] - 
            (((69*I)/32)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*Log[8])/
             Sqrt[2] + 123*Log[64] - (597*dot[k[1], k[2]]*Log[64])/
             (2*\[Omega]^2) + (354*dot[k[1], k[2]]^2*Log[64])/\[Omega]^4 - 
            (1523*dot[k[1], k[2]]^3*Log[64])/(8*\[Omega]^6) + 
            (433*dot[k[1], k[2]]^4*Log[64])/(8*\[Omega]^8) - 
            (27*dot[k[1], k[2]]^5*Log[64])/(8*\[Omega]^10) - 
            (240*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 - 
            ((144*I)*Pi*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 + 
            (276*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 + 
            ((60*I)*Pi*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 - 
            (132*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 - 
            ((12*I)*Pi*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 + 
            (27*dot[k[1], k[2]]^5*Log[\[Mu]])/\[Omega]^10 - 
            ((9*I)*Pi*dot[k[1], k[2]]^5*Log[\[Mu]])/\[Omega]^10 + 
            ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[\[Mu]])/
             Sqrt[2] + ((9*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
              Log[\[Mu]])/Sqrt[2] - ((9*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/
                2)*Log[\[Mu]])/Sqrt[2] + (((51*I)/4)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(9/2)*Log[\[Mu]])/Sqrt[2] + 
            (((69*I)/16)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*Log[\[Mu]])/
             Sqrt[2] - 1200*Log[2]*Log[\[Mu]] + (2652*dot[k[1], k[2]]*Log[2]*
              Log[\[Mu]])/\[Omega]^2 - (2412*dot[k[1], k[2]]^2*Log[2]*
              Log[\[Mu]])/\[Omega]^4 + (1023*dot[k[1], k[2]]^3*Log[2]*
              Log[\[Mu]])/\[Omega]^6 - (210*dot[k[1], k[2]]^4*Log[2]*
              Log[\[Mu]])/\[Omega]^8 + (9*dot[k[1], k[2]]^5*Log[2]*
              Log[\[Mu]])/\[Omega]^10 + 600*Log[4]*Log[\[Mu]] - 
            (1470*dot[k[1], k[2]]*Log[4]*Log[\[Mu]])/\[Omega]^2 + 
            (1494*dot[k[1], k[2]]^2*Log[4]*Log[\[Mu]])/\[Omega]^4 - 
            (1455*dot[k[1], k[2]]^3*Log[4]*Log[\[Mu]])/(2*\[Omega]^6) + 
            (177*dot[k[1], k[2]]^4*Log[4]*Log[\[Mu]])/\[Omega]^8 - 
            (27*dot[k[1], k[2]]^5*Log[4]*Log[\[Mu]])/(2*\[Omega]^10) + 
            (144*dot[k[1], k[2]]*Log[\[Mu]]^2)/\[Omega]^2 - 
            (288*dot[k[1], k[2]]^2*Log[\[Mu]]^2)/\[Omega]^4 + 
            (216*dot[k[1], k[2]]^3*Log[\[Mu]]^2)/\[Omega]^6 - 
            (72*dot[k[1], k[2]]^4*Log[\[Mu]]^2)/\[Omega]^8 + 
            (9*dot[k[1], k[2]]^5*Log[\[Mu]]^2)/\[Omega]^10 + 
            (240*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 + 
            ((144*I)*Pi*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 - 
            (276*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 - 
            ((60*I)*Pi*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 + 
            (132*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 + 
            ((12*I)*Pi*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 - 
            (27*dot[k[1], k[2]]^5*Log[\[Omega]])/\[Omega]^10 + 
            ((9*I)*Pi*dot[k[1], k[2]]^5*Log[\[Omega]])/\[Omega]^10 - 
            ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[\[Omega]])/
             Sqrt[2] - ((9*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
              Log[\[Omega]])/Sqrt[2] + ((9*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^
               (7/2)*Log[\[Omega]])/Sqrt[2] - (((51*I)/4)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(9/2)*Log[\[Omega]])/Sqrt[2] - 
            (((69*I)/16)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*
              Log[\[Omega]])/Sqrt[2] + 720*Log[2]*Log[\[Omega]] - 
            (1476*dot[k[1], k[2]]*Log[2]*Log[\[Omega]])/\[Omega]^2 + 
            (1332*dot[k[1], k[2]]^2*Log[2]*Log[\[Omega]])/\[Omega]^4 - 
            (489*dot[k[1], k[2]]^3*Log[2]*Log[\[Omega]])/\[Omega]^6 + 
            (78*dot[k[1], k[2]]^4*Log[2]*Log[\[Omega]])/\[Omega]^8 + 
            (9*dot[k[1], k[2]]^5*Log[2]*Log[\[Omega]])/\[Omega]^10 - 
            360*Log[4]*Log[\[Omega]] + (882*dot[k[1], k[2]]*Log[4]*
              Log[\[Omega]])/\[Omega]^2 - (954*dot[k[1], k[2]]^2*Log[4]*
              Log[\[Omega]])/\[Omega]^4 + (921*dot[k[1], k[2]]^3*Log[4]*
              Log[\[Omega]])/(2*\[Omega]^6) - (111*dot[k[1], k[2]]^4*Log[4]*
              Log[\[Omega]])/\[Omega]^8 + (9*dot[k[1], k[2]]^5*Log[4]*
              Log[\[Omega]])/(2*\[Omega]^10) - (288*dot[k[1], k[2]]*
              Log[\[Mu]]*Log[\[Omega]])/\[Omega]^2 + 
            (576*dot[k[1], k[2]]^2*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^4 - 
            (432*dot[k[1], k[2]]^3*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^6 + 
            (144*dot[k[1], k[2]]^4*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^8 - 
            (18*dot[k[1], k[2]]^5*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^10 + 
            (144*dot[k[1], k[2]]*Log[\[Omega]]^2)/\[Omega]^2 - 
            (288*dot[k[1], k[2]]^2*Log[\[Omega]]^2)/\[Omega]^4 + 
            (216*dot[k[1], k[2]]^3*Log[\[Omega]]^2)/\[Omega]^6 - 
            (72*dot[k[1], k[2]]^4*Log[\[Omega]]^2)/\[Omega]^8 + 
            (9*dot[k[1], k[2]]^5*Log[\[Omega]]^2)/\[Omega]^10 + 
            328*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
            (956*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^2 + (2673*dot[k[1], k[2]]^2*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*\[Omega]^4) - 
            (3255*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/(4*\[Omega]^6) + (2187*dot[k[1], k[2]]^4*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*\[Omega]^8) - 
            (609*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/(16*\[Omega]^10) - ((135*I)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(3/2)*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/Sqrt[2] - ((9*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/
                2)*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            ((9*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
            (((51*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
            (((69*I)/16)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            480*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
            (1176*dot[k[1], k[2]]*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^2 + (1080*dot[k[1], k[2]]^2*Log[4]*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
            (534*dot[k[1], k[2]]^3*Log[4]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
            (132*dot[k[1], k[2]]^4*Log[4]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 - 
            (18*dot[k[1], k[2]]^5*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^10 - 240*Log[16]*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            (660*dot[k[1], k[2]]*Log[16]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^2 - (612*dot[k[1], k[2]]^2*Log[16]*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            (345*dot[k[1], k[2]]^3*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
            (96*dot[k[1], k[2]]^4*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            (18*dot[k[1], k[2]]^5*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^10 - 
            (288*dot[k[1], k[2]]*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
            (288*dot[k[1], k[2]]^2*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
            (312*dot[k[1], k[2]]^3*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
            (120*dot[k[1], k[2]]^4*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 - 
            (36*dot[k[1], k[2]]^5*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^10 + 
            (288*dot[k[1], k[2]]*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
            (288*dot[k[1], k[2]]^2*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            (312*dot[k[1], k[2]]^3*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
            (120*dot[k[1], k[2]]^4*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            (36*dot[k[1], k[2]]^5*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^10 + 
            (144*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                 Sqrt[2]]^2)/\[Omega]^2 - (144*dot[k[1], k[2]]^2*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^2)/\[Omega]^4 + 
            (156*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                 Sqrt[2]]^2)/\[Omega]^6 - (60*dot[k[1], k[2]]^4*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^2)/\[Omega]^8 + 
            (18*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                 Sqrt[2]]^2)/\[Omega]^10 - 328*Log[Sqrt[2]*Sqrt[
                dot[k[1], k[2]]/\[Omega]^2]] + (716*dot[k[1], k[2]]*
              Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^2 - 
            (768*dot[k[1], k[2]]^2*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]])/\[Omega]^4 + (241*dot[k[1], k[2]]^3*
              Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^6 - 
            (14*dot[k[1], k[2]]^4*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]])/\[Omega]^8 - (36*dot[k[1], k[2]]^5*
              Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^10 - 
            (480*I)*Pi*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            ((1104*I)*Pi*dot[k[1], k[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
            ((1008*I)*Pi*dot[k[1], k[2]]^2*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            ((456*I)*Pi*dot[k[1], k[2]]^3*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
            ((102*I)*Pi*dot[k[1], k[2]]^4*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            ((9*I)*Pi*dot[k[1], k[2]]^5*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^10 + 
            (((135*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            (((9*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
            (((9*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            (((51*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            (((69*I)/32)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
            480*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
             Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            (1104*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^2 - (1008*dot[k[1], k[2]]^2*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            (456*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^6 - (102*dot[k[1], k[2]]^4*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            (9*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^10 + (135*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (2*Sqrt[2]) + (9*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (2*Sqrt[2]) - (9*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (2*Sqrt[2]) + (51*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (8*Sqrt[2]) + (69*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (32*Sqrt[2])))/(Pi^2*dot[k[1], k[2]]^2*
           (-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^4) + 
         ((I/36864)*\[Omega]^4*dot[v, eC[2]]*dot[e[1], k[2]]^2*
           ((240*dot[k[1], k[2]])/\[Omega]^2 - ((240*I)*Pi*dot[k[1], k[2]])/
             \[Omega]^2 - (666*dot[k[1], k[2]]^2)/\[Omega]^4 + 
            ((528*I)*Pi*dot[k[1], k[2]]^2)/\[Omega]^4 + 
            (1325*dot[k[1], k[2]]^3)/(2*\[Omega]^6) - 
            (((1973*I)/4)*Pi*dot[k[1], k[2]]^3)/\[Omega]^6 + 
            (12*Pi^2*dot[k[1], k[2]]^3)/\[Omega]^6 - (328*dot[k[1], k[2]]^4)/
             \[Omega]^8 + (((829*I)/4)*Pi*dot[k[1], k[2]]^4)/\[Omega]^8 - 
            (6*Pi^2*dot[k[1], k[2]]^4)/\[Omega]^8 + (551*dot[k[1], k[2]]^5)/
             (8*\[Omega]^10) - (((753*I)/16)*Pi*dot[k[1], k[2]]^5)/
             \[Omega]^10 + (9*Pi^2*dot[k[1], k[2]]^5)/(4*\[Omega]^10) - 
            (9*dot[k[1], k[2]]^6)/(8*\[Omega]^12) + (480*I)*Sqrt[2]*Pi*
             Sqrt[dot[k[1], k[2]]/\[Omega]^2] - (1096*I)*Sqrt[2]*Pi*
             (dot[k[1], k[2]]/\[Omega]^2)^(3/2) + 
            (((3857*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/Sqrt[2] - 
            (((1557*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/Sqrt[2] + 
            (((1123*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/Sqrt[2] + 
            (((49*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(11/2))/Sqrt[2] - 
            6*(-160 + (392*dot[k[1], k[2]])/\[Omega]^2 - (384*dot[k[1], k[2]]^
                 2)/\[Omega]^4 + (188*dot[k[1], k[2]]^3)/\[Omega]^6 - 
              (46*dot[k[1], k[2]]^4)/\[Omega]^8 + (9*dot[k[1], k[2]]^5)/(2*
                \[Omega]^10) + (27*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*
                Sqrt[2]) + (9*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*
                Sqrt[2]) - (11*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/(16*
                Sqrt[2]) + (23*(dot[k[1], k[2]]/\[Omega]^2)^(11/2))/(32*
                Sqrt[2]))*G[-1, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
             G[0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            6*(-160 + (392*dot[k[1], k[2]])/\[Omega]^2 - (384*dot[k[1], k[2]]^
                 2)/\[Omega]^4 + (188*dot[k[1], k[2]]^3)/\[Omega]^6 - 
              (46*dot[k[1], k[2]]^4)/\[Omega]^8 + (9*dot[k[1], k[2]]^5)/(2*
                \[Omega]^10) + (27*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*
                Sqrt[2]) + (9*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*
                Sqrt[2]) - (11*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/(16*
                Sqrt[2]) + (23*(dot[k[1], k[2]]/\[Omega]^2)^(11/2))/(32*
                Sqrt[2]))*G[-1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[
                2]] - 960*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            (2352*dot[k[1], k[2]]*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^2 - (2304*dot[k[1], k[2]]^2*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            (1128*dot[k[1], k[2]]^3*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^6 - (276*dot[k[1], k[2]]^4*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            (27*dot[k[1], k[2]]^5*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^10 - (81*(dot[k[1], k[2]]/\[Omega]^2)^(5/
                2)*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (2*Sqrt[2]) - (27*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (4*Sqrt[2]) + (33*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (8*Sqrt[2]) - (69*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (16*Sqrt[2]) + 2160*Log[2] - (5292*dot[k[1], k[2]]*Log[2])/
             \[Omega]^2 + (5184*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 - 
            (2502*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 + 
            ((96*I)*Pi*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 + 
            (603*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 - 
            ((48*I)*Pi*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 - 
            (54*dot[k[1], k[2]]^5*Log[2])/\[Omega]^10 + 
            ((18*I)*Pi*dot[k[1], k[2]]^5*Log[2])/\[Omega]^10 - 1340*Log[4] + 
            (6677*dot[k[1], k[2]]*Log[4])/(2*\[Omega]^2) - 
            (6711*dot[k[1], k[2]]^2*Log[4])/(2*\[Omega]^4) + 
            (6791*dot[k[1], k[2]]^3*Log[4])/(4*\[Omega]^6) - 
            (1741*dot[k[1], k[2]]^4*Log[4])/(4*\[Omega]^8) + 
            (48*dot[k[1], k[2]]^5*Log[4])/\[Omega]^10 - 
            (((81*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[8])/
             Sqrt[2] - (((27*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              Log[8])/Sqrt[2] + (((33*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(
                9/2)*Log[8])/Sqrt[2] - (((69*I)/16)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(11/2)*Log[8])/Sqrt[2] + 156*Log[64] - 
            (735*dot[k[1], k[2]]*Log[64])/(2*\[Omega]^2) + 
            (705*dot[k[1], k[2]]^2*Log[64])/(2*\[Omega]^4) - 
            (569*dot[k[1], k[2]]^3*Log[64])/(4*\[Omega]^6) + 
            (109*dot[k[1], k[2]]^4*Log[64])/(4*\[Omega]^8) + 
            (3*dot[k[1], k[2]]^5*Log[64])/(2*\[Omega]^10) - 
            (144*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 + 
            (156*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 - 
            ((96*I)*Pi*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 - 
            (84*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 + 
            ((48*I)*Pi*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 + 
            (21*dot[k[1], k[2]]^5*Log[\[Mu]])/\[Omega]^10 - 
            ((18*I)*Pi*dot[k[1], k[2]]^5*Log[\[Mu]])/\[Omega]^10 + 
            ((81*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[\[Mu]])/
             Sqrt[2] + (((27*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              Log[\[Mu]])/Sqrt[2] - (((33*I)/4)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(9/2)*Log[\[Mu]])/Sqrt[2] + 
            (((69*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*Log[\[Mu]])/
             Sqrt[2] - 2400*Log[2]*Log[\[Mu]] + (5880*dot[k[1], k[2]]*Log[2]*
              Log[\[Mu]])/\[Omega]^2 - (5760*dot[k[1], k[2]]^2*Log[2]*
              Log[\[Mu]])/\[Omega]^4 + (2748*dot[k[1], k[2]]^3*Log[2]*
              Log[\[Mu]])/\[Omega]^6 - (654*dot[k[1], k[2]]^4*Log[2]*
              Log[\[Mu]])/\[Omega]^8 + (54*dot[k[1], k[2]]^5*Log[2]*
              Log[\[Mu]])/\[Omega]^10 + 1200*Log[4]*Log[\[Mu]] - 
            (2940*dot[k[1], k[2]]*Log[4]*Log[\[Mu]])/\[Omega]^2 + 
            (2880*dot[k[1], k[2]]^2*Log[4]*Log[\[Mu]])/\[Omega]^4 - 
            (1374*dot[k[1], k[2]]^3*Log[4]*Log[\[Mu]])/\[Omega]^6 + 
            (327*dot[k[1], k[2]]^4*Log[4]*Log[\[Mu]])/\[Omega]^8 - 
            (27*dot[k[1], k[2]]^5*Log[4]*Log[\[Mu]])/\[Omega]^10 + 
            (144*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 - 
            (156*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 + 
            ((96*I)*Pi*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 + 
            (84*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 - 
            ((48*I)*Pi*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 - 
            (21*dot[k[1], k[2]]^5*Log[\[Omega]])/\[Omega]^10 + 
            ((18*I)*Pi*dot[k[1], k[2]]^5*Log[\[Omega]])/\[Omega]^10 - 
            ((81*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[\[Omega]])/
             Sqrt[2] - (((27*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              Log[\[Omega]])/Sqrt[2] + (((33*I)/4)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(9/2)*Log[\[Omega]])/Sqrt[2] - 
            (((69*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*Log[\[Omega]])/
             Sqrt[2] + 1440*Log[2]*Log[\[Omega]] - (3528*dot[k[1], k[2]]*
              Log[2]*Log[\[Omega]])/\[Omega]^2 + (3456*dot[k[1], k[2]]^2*
              Log[2]*Log[\[Omega]])/\[Omega]^4 - (1572*dot[k[1], k[2]]^3*
              Log[2]*Log[\[Omega]])/\[Omega]^6 + (354*dot[k[1], k[2]]^4*
              Log[2]*Log[\[Omega]])/\[Omega]^8 - (18*dot[k[1], k[2]]^5*Log[2]*
              Log[\[Omega]])/\[Omega]^10 - 720*Log[4]*Log[\[Omega]] + 
            (1764*dot[k[1], k[2]]*Log[4]*Log[\[Omega]])/\[Omega]^2 - 
            (1728*dot[k[1], k[2]]^2*Log[4]*Log[\[Omega]])/\[Omega]^4 + 
            (786*dot[k[1], k[2]]^3*Log[4]*Log[\[Omega]])/\[Omega]^6 - 
            (177*dot[k[1], k[2]]^4*Log[4]*Log[\[Omega]])/\[Omega]^8 + 
            (9*dot[k[1], k[2]]^5*Log[4]*Log[\[Omega]])/\[Omega]^10 + 
            416*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
            (1300*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^2 + (1644*dot[k[1], k[2]]^2*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
            (1893*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/(2*\[Omega]^6) + (621*dot[k[1], k[2]]^4*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*\[Omega]^8) - 
            (345*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/(8*\[Omega]^10) - ((81*I)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(5/2)*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/Sqrt[2] - (((27*I)/2)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(7/2)*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/Sqrt[2] + (((33*I)/4)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(9/2)*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/Sqrt[2] - (((69*I)/8)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(11/2)*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/Sqrt[2] + 960*Log[4]*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]] - (2352*dot[k[1], k[2]]*Log[4]*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
            (2304*dot[k[1], k[2]]^2*Log[4]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
            (1176*dot[k[1], k[2]]^3*Log[4]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
            (300*dot[k[1], k[2]]^4*Log[4]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 - 
            (36*dot[k[1], k[2]]^5*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^10 - 480*Log[16]*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            (1176*dot[k[1], k[2]]*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
            (1152*dot[k[1], k[2]]^2*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            (636*dot[k[1], k[2]]^3*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
            (174*dot[k[1], k[2]]^4*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            (27*dot[k[1], k[2]]^5*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^10 - 
            (192*dot[k[1], k[2]]^3*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
            (96*dot[k[1], k[2]]^4*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 - 
            (36*dot[k[1], k[2]]^5*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^10 + 
            (192*dot[k[1], k[2]]^3*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
            (96*dot[k[1], k[2]]^4*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            (36*dot[k[1], k[2]]^5*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^10 + 
            (96*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                 Sqrt[2]]^2)/\[Omega]^6 - (48*dot[k[1], k[2]]^4*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^2)/\[Omega]^8 + 
            (18*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                 Sqrt[2]]^2)/\[Omega]^10 - 416*Log[Sqrt[2]*Sqrt[
                dot[k[1], k[2]]/\[Omega]^2]] + (820*dot[k[1], k[2]]*
              Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^2 - 
            (444*dot[k[1], k[2]]^2*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]])/\[Omega]^4 - (196*dot[k[1], k[2]]^3*
              Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^6 + 
            (188*dot[k[1], k[2]]^4*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]])/\[Omega]^8 - (72*dot[k[1], k[2]]^5*
              Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^10 - 
            (960*I)*Pi*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            ((2352*I)*Pi*dot[k[1], k[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
            ((2304*I)*Pi*dot[k[1], k[2]]^2*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            ((1128*I)*Pi*dot[k[1], k[2]]^3*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
            ((276*I)*Pi*dot[k[1], k[2]]^4*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            ((27*I)*Pi*dot[k[1], k[2]]^5*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^10 + 
            (((81*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            (((27*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
            (((33*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            (((69*I)/16)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
            960*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
             Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            (2352*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^2 - (2304*dot[k[1], k[2]]^2*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            (1128*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^6 - (276*dot[k[1], k[2]]^4*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            (27*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^10 + (81*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (2*Sqrt[2]) + (27*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (4*Sqrt[2]) - (33*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (8*Sqrt[2]) + (69*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (16*Sqrt[2])))/(Pi^2*dot[k[1], k[2]]^3*
           (-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^4)))/\[Omega] + 
      (dot[eC[2], k[1]]^2*(((I/73728)*\[Omega]^4*dot[v, e[1]]^2*
           ((6*Pi^2*dot[k[1], k[2]])/\[Omega]^2 + (229*dot[k[1], k[2]]^2)/
             \[Omega]^4 + (((399*I)/2)*Pi*dot[k[1], k[2]]^2)/\[Omega]^4 - 
            (48*Pi^2*dot[k[1], k[2]]^2)/\[Omega]^4 - (300*dot[k[1], k[2]]^3)/
             \[Omega]^6 - (((393*I)/2)*Pi*dot[k[1], k[2]]^3)/\[Omega]^6 + 
            (36*Pi^2*dot[k[1], k[2]]^3)/\[Omega]^6 + (675*dot[k[1], k[2]]^4)/
             (4*\[Omega]^8) + (((639*I)/8)*Pi*dot[k[1], k[2]]^4)/\[Omega]^8 - 
            (12*Pi^2*dot[k[1], k[2]]^4)/\[Omega]^8 - (38*dot[k[1], k[2]]^5)/
             \[Omega]^10 + (3*Pi^2*dot[k[1], k[2]]^5)/(8*\[Omega]^10) - 
            (((261*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/Sqrt[2] + 
            ((123*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/Sqrt[2] - 
            (((483*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/Sqrt[2] - 
            (9*dot[k[1], k[2]]*(16 - (32*dot[k[1], k[2]])/\[Omega]^2 + 
               (24*dot[k[1], k[2]]^2)/\[Omega]^4 - (8*dot[k[1], k[2]]^3)/
                \[Omega]^6 + dot[k[1], k[2]]^4/\[Omega]^8 - 
               (15*Sqrt[dot[k[1], k[2]]/\[Omega]^2])/Sqrt[2] + 
               (7*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) + 
               (7*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
               (15*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]))*
              G[-1, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              G[0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
            (9*dot[k[1], k[2]]*(16 - (32*dot[k[1], k[2]])/\[Omega]^2 + 
               (24*dot[k[1], k[2]]^2)/\[Omega]^4 - (8*dot[k[1], k[2]]^3)/
                \[Omega]^6 + dot[k[1], k[2]]^4/\[Omega]^8 - 
               (15*Sqrt[dot[k[1], k[2]]/\[Omega]^2])/Sqrt[2] + 
               (7*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) + 
               (7*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
               (15*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]))*
              G[-1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^2 + (144*dot[k[1], k[2]]*G[1, 0, Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
            (288*dot[k[1], k[2]]^2*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^4 + (216*dot[k[1], k[2]]^3*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
            (72*dot[k[1], k[2]]^4*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^8 + (9*dot[k[1], k[2]]^5*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^10 + (135*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
            (63*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*G[1, 0, Sqrt[
                 dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*Sqrt[2]) - 
            (63*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*G[1, 0, Sqrt[
                 dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(4*Sqrt[2]) + 
            (135*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*G[1, 0, Sqrt[
                 dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*Sqrt[2]) - 
            (108*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 - 
            ((288*I)*Pi*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 + 
            (81*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 + 
            ((216*I)*Pi*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 - 
            (27*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 - 
            ((72*I)*Pi*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 - 
            (288*dot[k[1], k[2]]*Log[2]^2)/\[Omega]^2 + 
            (576*dot[k[1], k[2]]^2*Log[2]^2)/\[Omega]^4 - 
            (432*dot[k[1], k[2]]^3*Log[2]^2)/\[Omega]^6 + 
            (144*dot[k[1], k[2]]^4*Log[2]^2)/\[Omega]^8 - 
            (18*dot[k[1], k[2]]^5*Log[2]^2)/\[Omega]^10 + 150*Log[4] - 
            (765*dot[k[1], k[2]]*Log[4])/(2*\[Omega]^2) + 
            (813*dot[k[1], k[2]]^2*Log[4])/(2*\[Omega]^4) - 
            (219*dot[k[1], k[2]]^3*Log[4])/\[Omega]^6 + 
            (117*dot[k[1], k[2]]^4*Log[4])/(2*\[Omega]^8) - 
            (33*dot[k[1], k[2]]^5*Log[4])/(4*\[Omega]^10) + 
            ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[8])/Sqrt[2] - 
            (((63*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[8])/
             Sqrt[2] - (((63*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              Log[8])/Sqrt[2] + (((135*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(
                9/2)*Log[8])/Sqrt[2] - 90*Log[64] + 
            (459*dot[k[1], k[2]]*Log[64])/(2*\[Omega]^2) - 
            (711*dot[k[1], k[2]]^2*Log[64])/(2*\[Omega]^4) + 
            (477*dot[k[1], k[2]]^3*Log[64])/(2*\[Omega]^6) - 
            (81*dot[k[1], k[2]]^4*Log[64])/\[Omega]^8 + 
            (33*dot[k[1], k[2]]^5*Log[64])/(4*\[Omega]^10) + 
            (336*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 + 
            ((288*I)*Pi*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 - 
            (396*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 - 
            ((216*I)*Pi*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 + 
            (180*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 + 
            ((72*I)*Pi*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 - 
            (33*dot[k[1], k[2]]^5*Log[\[Mu]])/\[Omega]^10 - 
            (135*I)*Sqrt[2]*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
             Log[\[Mu]] + ((63*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
              Log[\[Mu]])/Sqrt[2] + (((63*I)/2)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(7/2)*Log[\[Mu]])/Sqrt[2] - 
            (((135*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[\[Mu]])/
             Sqrt[2] + (576*dot[k[1], k[2]]*Log[2]*Log[\[Mu]])/\[Omega]^2 - 
            (936*dot[k[1], k[2]]^2*Log[2]*Log[\[Mu]])/\[Omega]^4 + 
            (702*dot[k[1], k[2]]^3*Log[2]*Log[\[Mu]])/\[Omega]^6 - 
            (234*dot[k[1], k[2]]^4*Log[2]*Log[\[Mu]])/\[Omega]^8 + 
            (36*dot[k[1], k[2]]^5*Log[2]*Log[\[Mu]])/\[Omega]^10 - 
            (108*dot[k[1], k[2]]^2*Log[4]*Log[\[Mu]])/\[Omega]^4 + 
            (81*dot[k[1], k[2]]^3*Log[4]*Log[\[Mu]])/\[Omega]^6 - 
            (27*dot[k[1], k[2]]^4*Log[4]*Log[\[Mu]])/\[Omega]^8 - 
            (288*dot[k[1], k[2]]*Log[\[Mu]]^2)/\[Omega]^2 + 
            (576*dot[k[1], k[2]]^2*Log[\[Mu]]^2)/\[Omega]^4 - 
            (432*dot[k[1], k[2]]^3*Log[\[Mu]]^2)/\[Omega]^6 + 
            (144*dot[k[1], k[2]]^4*Log[\[Mu]]^2)/\[Omega]^8 - 
            (18*dot[k[1], k[2]]^5*Log[\[Mu]]^2)/\[Omega]^10 - 
            (336*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 - 
            ((288*I)*Pi*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 + 
            (396*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 + 
            ((216*I)*Pi*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 - 
            (180*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 - 
            ((72*I)*Pi*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 + 
            (33*dot[k[1], k[2]]^5*Log[\[Omega]])/\[Omega]^10 + 
            (135*I)*Sqrt[2]*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
             Log[\[Omega]] - ((63*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
              Log[\[Omega]])/Sqrt[2] - (((63*I)/2)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(7/2)*Log[\[Omega]])/Sqrt[2] + 
            (((135*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[\[Omega]])/
             Sqrt[2] - (576*dot[k[1], k[2]]*Log[2]*Log[\[Omega]])/
             \[Omega]^2 + (792*dot[k[1], k[2]]^2*Log[2]*Log[\[Omega]])/
             \[Omega]^4 - (594*dot[k[1], k[2]]^3*Log[2]*Log[\[Omega]])/
             \[Omega]^6 + (198*dot[k[1], k[2]]^4*Log[2]*Log[\[Omega]])/
             \[Omega]^8 - (36*dot[k[1], k[2]]^5*Log[2]*Log[\[Omega]])/
             \[Omega]^10 + (180*dot[k[1], k[2]]^2*Log[4]*Log[\[Omega]])/
             \[Omega]^4 - (135*dot[k[1], k[2]]^3*Log[4]*Log[\[Omega]])/
             \[Omega]^6 + (45*dot[k[1], k[2]]^4*Log[4]*Log[\[Omega]])/
             \[Omega]^8 + (576*dot[k[1], k[2]]*Log[\[Mu]]*Log[\[Omega]])/
             \[Omega]^2 - (1152*dot[k[1], k[2]]^2*Log[\[Mu]]*Log[\[Omega]])/
             \[Omega]^4 + (864*dot[k[1], k[2]]^3*Log[\[Mu]]*Log[\[Omega]])/
             \[Omega]^6 - (288*dot[k[1], k[2]]^4*Log[\[Mu]]*Log[\[Omega]])/
             \[Omega]^8 + (36*dot[k[1], k[2]]^5*Log[\[Mu]]*Log[\[Omega]])/
             \[Omega]^10 - (288*dot[k[1], k[2]]*Log[\[Omega]]^2)/\[Omega]^2 + 
            (576*dot[k[1], k[2]]^2*Log[\[Omega]]^2)/\[Omega]^4 - 
            (432*dot[k[1], k[2]]^3*Log[\[Omega]]^2)/\[Omega]^6 + 
            (144*dot[k[1], k[2]]^4*Log[\[Omega]]^2)/\[Omega]^8 - 
            (18*dot[k[1], k[2]]^5*Log[\[Omega]]^2)/\[Omega]^10 - 
            240*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            (612*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^2 - (1029*dot[k[1], k[2]]^2*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            (681*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^6 - (945*dot[k[1], k[2]]^4*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(4*\[Omega]^8) + 
            (33*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^10 + (135*I)*Sqrt[2]*Pi*
             (dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]] - ((63*I)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(5/2)*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/Sqrt[2] - (((63*I)/2)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(7/2)*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/Sqrt[2] + (((135*I)/4)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(9/2)*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/Sqrt[2] + (144*dot[k[1], k[2]]^2*Log[4]*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
            (108*dot[k[1], k[2]]^3*Log[4]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
            (36*dot[k[1], k[2]]^4*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^8 - (144*dot[k[1], k[2]]*Log[16]*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
            (72*dot[k[1], k[2]]^2*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
            (54*dot[k[1], k[2]]^3*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
            (18*dot[k[1], k[2]]^4*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 - 
            (9*dot[k[1], k[2]]^5*Log[16]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^10 + (576*dot[k[1], k[2]]*Log[\[Mu]]*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
            (576*dot[k[1], k[2]]^2*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            (432*dot[k[1], k[2]]^3*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
            (144*dot[k[1], k[2]]^4*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            (36*dot[k[1], k[2]]^5*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^10 - 
            (576*dot[k[1], k[2]]*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
            (576*dot[k[1], k[2]]^2*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
            (432*dot[k[1], k[2]]^3*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
            (144*dot[k[1], k[2]]^4*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 - 
            (36*dot[k[1], k[2]]^5*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^10 - 
            (288*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                 Sqrt[2]]^2)/\[Omega]^2 + (288*dot[k[1], k[2]]^2*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^2)/\[Omega]^4 - 
            (216*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                 Sqrt[2]]^2)/\[Omega]^6 + (72*dot[k[1], k[2]]^4*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^2)/\[Omega]^8 - 
            (18*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                 Sqrt[2]]^2)/\[Omega]^10 + 240*Log[Sqrt[2]*Sqrt[
                dot[k[1], k[2]]/\[Omega]^2]] - (612*dot[k[1], k[2]]*
              Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^2 + 
            (1092*dot[k[1], k[2]]^2*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]])/\[Omega]^4 - (678*dot[k[1], k[2]]^3*
              Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^6 + 
            (216*dot[k[1], k[2]]^4*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]])/\[Omega]^8 + ((144*I)*Pi*dot[k[1], k[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
            ((288*I)*Pi*dot[k[1], k[2]]^2*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            ((216*I)*Pi*dot[k[1], k[2]]^3*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
            ((72*I)*Pi*dot[k[1], k[2]]^4*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            ((9*I)*Pi*dot[k[1], k[2]]^5*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^10 - 
            ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            (((63*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            (((63*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
            (((135*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            (144*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^2 - (288*dot[k[1], k[2]]^2*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            (216*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^6 - (72*dot[k[1], k[2]]^4*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            (9*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^10 - (135*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            (63*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/(2*Sqrt[2]) + 
            (63*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/(4*Sqrt[2]) - 
            (135*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/(8*Sqrt[2])))/
          (Pi^2*dot[k[1], k[2]]^2*(-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^4) + 
         ((I/36864)*\[Omega]^5*dot[v, e[1]]*dot[e[1], k[2]]*
           ((240*dot[k[1], k[2]])/\[Omega]^2 - ((240*I)*Pi*dot[k[1], k[2]])/
             \[Omega]^2 - (666*dot[k[1], k[2]]^2)/\[Omega]^4 + 
            ((528*I)*Pi*dot[k[1], k[2]]^2)/\[Omega]^4 + 
            (1325*dot[k[1], k[2]]^3)/(2*\[Omega]^6) - 
            (((1973*I)/4)*Pi*dot[k[1], k[2]]^3)/\[Omega]^6 + 
            (12*Pi^2*dot[k[1], k[2]]^3)/\[Omega]^6 - (328*dot[k[1], k[2]]^4)/
             \[Omega]^8 + (((829*I)/4)*Pi*dot[k[1], k[2]]^4)/\[Omega]^8 - 
            (6*Pi^2*dot[k[1], k[2]]^4)/\[Omega]^8 + (551*dot[k[1], k[2]]^5)/
             (8*\[Omega]^10) - (((753*I)/16)*Pi*dot[k[1], k[2]]^5)/
             \[Omega]^10 + (9*Pi^2*dot[k[1], k[2]]^5)/(4*\[Omega]^10) - 
            (9*dot[k[1], k[2]]^6)/(8*\[Omega]^12) + (480*I)*Sqrt[2]*Pi*
             Sqrt[dot[k[1], k[2]]/\[Omega]^2] - (1096*I)*Sqrt[2]*Pi*
             (dot[k[1], k[2]]/\[Omega]^2)^(3/2) + 
            (((3857*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/Sqrt[2] - 
            (((1557*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/Sqrt[2] + 
            (((1123*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/Sqrt[2] + 
            (((49*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(11/2))/Sqrt[2] - 
            6*(-160 + (392*dot[k[1], k[2]])/\[Omega]^2 - (384*dot[k[1], k[2]]^
                 2)/\[Omega]^4 + (188*dot[k[1], k[2]]^3)/\[Omega]^6 - 
              (46*dot[k[1], k[2]]^4)/\[Omega]^8 + (9*dot[k[1], k[2]]^5)/(2*
                \[Omega]^10) + (27*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*
                Sqrt[2]) + (9*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*
                Sqrt[2]) - (11*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/(16*
                Sqrt[2]) + (23*(dot[k[1], k[2]]/\[Omega]^2)^(11/2))/(32*
                Sqrt[2]))*G[-1, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
             G[0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            6*(-160 + (392*dot[k[1], k[2]])/\[Omega]^2 - (384*dot[k[1], k[2]]^
                 2)/\[Omega]^4 + (188*dot[k[1], k[2]]^3)/\[Omega]^6 - 
              (46*dot[k[1], k[2]]^4)/\[Omega]^8 + (9*dot[k[1], k[2]]^5)/(2*
                \[Omega]^10) + (27*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*
                Sqrt[2]) + (9*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*
                Sqrt[2]) - (11*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/(16*
                Sqrt[2]) + (23*(dot[k[1], k[2]]/\[Omega]^2)^(11/2))/(32*
                Sqrt[2]))*G[-1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[
                2]] - 960*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            (2352*dot[k[1], k[2]]*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^2 - (2304*dot[k[1], k[2]]^2*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            (1128*dot[k[1], k[2]]^3*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^6 - (276*dot[k[1], k[2]]^4*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            (27*dot[k[1], k[2]]^5*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^10 - (81*(dot[k[1], k[2]]/\[Omega]^2)^(5/
                2)*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (2*Sqrt[2]) - (27*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (4*Sqrt[2]) + (33*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (8*Sqrt[2]) - (69*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (16*Sqrt[2]) + 2160*Log[2] - (5292*dot[k[1], k[2]]*Log[2])/
             \[Omega]^2 + (5184*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 - 
            (2502*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 + 
            ((96*I)*Pi*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 + 
            (603*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 - 
            ((48*I)*Pi*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 - 
            (54*dot[k[1], k[2]]^5*Log[2])/\[Omega]^10 + 
            ((18*I)*Pi*dot[k[1], k[2]]^5*Log[2])/\[Omega]^10 - 1340*Log[4] + 
            (6677*dot[k[1], k[2]]*Log[4])/(2*\[Omega]^2) - 
            (6711*dot[k[1], k[2]]^2*Log[4])/(2*\[Omega]^4) + 
            (6791*dot[k[1], k[2]]^3*Log[4])/(4*\[Omega]^6) - 
            (1741*dot[k[1], k[2]]^4*Log[4])/(4*\[Omega]^8) + 
            (48*dot[k[1], k[2]]^5*Log[4])/\[Omega]^10 - 
            (((81*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[8])/
             Sqrt[2] - (((27*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              Log[8])/Sqrt[2] + (((33*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(
                9/2)*Log[8])/Sqrt[2] - (((69*I)/16)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(11/2)*Log[8])/Sqrt[2] + 156*Log[64] - 
            (735*dot[k[1], k[2]]*Log[64])/(2*\[Omega]^2) + 
            (705*dot[k[1], k[2]]^2*Log[64])/(2*\[Omega]^4) - 
            (569*dot[k[1], k[2]]^3*Log[64])/(4*\[Omega]^6) + 
            (109*dot[k[1], k[2]]^4*Log[64])/(4*\[Omega]^8) + 
            (3*dot[k[1], k[2]]^5*Log[64])/(2*\[Omega]^10) - 
            (144*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 + 
            (156*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 - 
            ((96*I)*Pi*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 - 
            (84*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 + 
            ((48*I)*Pi*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 + 
            (21*dot[k[1], k[2]]^5*Log[\[Mu]])/\[Omega]^10 - 
            ((18*I)*Pi*dot[k[1], k[2]]^5*Log[\[Mu]])/\[Omega]^10 + 
            ((81*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[\[Mu]])/
             Sqrt[2] + (((27*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              Log[\[Mu]])/Sqrt[2] - (((33*I)/4)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(9/2)*Log[\[Mu]])/Sqrt[2] + 
            (((69*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*Log[\[Mu]])/
             Sqrt[2] - 2400*Log[2]*Log[\[Mu]] + (5880*dot[k[1], k[2]]*Log[2]*
              Log[\[Mu]])/\[Omega]^2 - (5760*dot[k[1], k[2]]^2*Log[2]*
              Log[\[Mu]])/\[Omega]^4 + (2748*dot[k[1], k[2]]^3*Log[2]*
              Log[\[Mu]])/\[Omega]^6 - (654*dot[k[1], k[2]]^4*Log[2]*
              Log[\[Mu]])/\[Omega]^8 + (54*dot[k[1], k[2]]^5*Log[2]*
              Log[\[Mu]])/\[Omega]^10 + 1200*Log[4]*Log[\[Mu]] - 
            (2940*dot[k[1], k[2]]*Log[4]*Log[\[Mu]])/\[Omega]^2 + 
            (2880*dot[k[1], k[2]]^2*Log[4]*Log[\[Mu]])/\[Omega]^4 - 
            (1374*dot[k[1], k[2]]^3*Log[4]*Log[\[Mu]])/\[Omega]^6 + 
            (327*dot[k[1], k[2]]^4*Log[4]*Log[\[Mu]])/\[Omega]^8 - 
            (27*dot[k[1], k[2]]^5*Log[4]*Log[\[Mu]])/\[Omega]^10 + 
            (144*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 - 
            (156*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 + 
            ((96*I)*Pi*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 + 
            (84*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 - 
            ((48*I)*Pi*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 - 
            (21*dot[k[1], k[2]]^5*Log[\[Omega]])/\[Omega]^10 + 
            ((18*I)*Pi*dot[k[1], k[2]]^5*Log[\[Omega]])/\[Omega]^10 - 
            ((81*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[\[Omega]])/
             Sqrt[2] - (((27*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              Log[\[Omega]])/Sqrt[2] + (((33*I)/4)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(9/2)*Log[\[Omega]])/Sqrt[2] - 
            (((69*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*Log[\[Omega]])/
             Sqrt[2] + 1440*Log[2]*Log[\[Omega]] - (3528*dot[k[1], k[2]]*
              Log[2]*Log[\[Omega]])/\[Omega]^2 + (3456*dot[k[1], k[2]]^2*
              Log[2]*Log[\[Omega]])/\[Omega]^4 - (1572*dot[k[1], k[2]]^3*
              Log[2]*Log[\[Omega]])/\[Omega]^6 + (354*dot[k[1], k[2]]^4*
              Log[2]*Log[\[Omega]])/\[Omega]^8 - (18*dot[k[1], k[2]]^5*Log[2]*
              Log[\[Omega]])/\[Omega]^10 - 720*Log[4]*Log[\[Omega]] + 
            (1764*dot[k[1], k[2]]*Log[4]*Log[\[Omega]])/\[Omega]^2 - 
            (1728*dot[k[1], k[2]]^2*Log[4]*Log[\[Omega]])/\[Omega]^4 + 
            (786*dot[k[1], k[2]]^3*Log[4]*Log[\[Omega]])/\[Omega]^6 - 
            (177*dot[k[1], k[2]]^4*Log[4]*Log[\[Omega]])/\[Omega]^8 + 
            (9*dot[k[1], k[2]]^5*Log[4]*Log[\[Omega]])/\[Omega]^10 + 
            416*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
            (1300*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^2 + (1644*dot[k[1], k[2]]^2*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
            (1893*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/(2*\[Omega]^6) + (621*dot[k[1], k[2]]^4*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*\[Omega]^8) - 
            (345*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/(8*\[Omega]^10) - ((81*I)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(5/2)*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/Sqrt[2] - (((27*I)/2)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(7/2)*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/Sqrt[2] + (((33*I)/4)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(9/2)*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/Sqrt[2] - (((69*I)/8)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(11/2)*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/Sqrt[2] + 960*Log[4]*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]] - (2352*dot[k[1], k[2]]*Log[4]*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
            (2304*dot[k[1], k[2]]^2*Log[4]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
            (1176*dot[k[1], k[2]]^3*Log[4]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
            (300*dot[k[1], k[2]]^4*Log[4]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 - 
            (36*dot[k[1], k[2]]^5*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^10 - 480*Log[16]*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            (1176*dot[k[1], k[2]]*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
            (1152*dot[k[1], k[2]]^2*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            (636*dot[k[1], k[2]]^3*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
            (174*dot[k[1], k[2]]^4*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            (27*dot[k[1], k[2]]^5*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^10 - 
            (192*dot[k[1], k[2]]^3*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
            (96*dot[k[1], k[2]]^4*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 - 
            (36*dot[k[1], k[2]]^5*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^10 + 
            (192*dot[k[1], k[2]]^3*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
            (96*dot[k[1], k[2]]^4*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            (36*dot[k[1], k[2]]^5*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^10 + 
            (96*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                 Sqrt[2]]^2)/\[Omega]^6 - (48*dot[k[1], k[2]]^4*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^2)/\[Omega]^8 + 
            (18*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                 Sqrt[2]]^2)/\[Omega]^10 - 416*Log[Sqrt[2]*Sqrt[
                dot[k[1], k[2]]/\[Omega]^2]] + (820*dot[k[1], k[2]]*
              Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^2 - 
            (444*dot[k[1], k[2]]^2*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]])/\[Omega]^4 - (196*dot[k[1], k[2]]^3*
              Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^6 + 
            (188*dot[k[1], k[2]]^4*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]])/\[Omega]^8 - (72*dot[k[1], k[2]]^5*
              Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^10 - 
            (960*I)*Pi*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            ((2352*I)*Pi*dot[k[1], k[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
            ((2304*I)*Pi*dot[k[1], k[2]]^2*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            ((1128*I)*Pi*dot[k[1], k[2]]^3*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
            ((276*I)*Pi*dot[k[1], k[2]]^4*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            ((27*I)*Pi*dot[k[1], k[2]]^5*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^10 + 
            (((81*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            (((27*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
            (((33*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            (((69*I)/16)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
            960*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
             Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            (2352*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^2 - (2304*dot[k[1], k[2]]^2*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            (1128*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^6 - (276*dot[k[1], k[2]]^4*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            (27*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^10 + (81*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (2*Sqrt[2]) + (27*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (4*Sqrt[2]) - (33*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (8*Sqrt[2]) + (69*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (16*Sqrt[2])))/(Pi^2*dot[k[1], k[2]]^3*
           (-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^4) - 
         ((I/73728)*\[Omega]^6*dot[e[1], k[2]]^2*((720*dot[k[1], k[2]])/
             \[Omega]^2 - ((720*I)*Pi*dot[k[1], k[2]])/\[Omega]^2 - 
            (1650*dot[k[1], k[2]]^2)/\[Omega]^4 + 
            ((1560*I)*Pi*dot[k[1], k[2]]^2)/\[Omega]^4 + 
            (1487*dot[k[1], k[2]]^3)/\[Omega]^6 - 
            ((1305*I)*Pi*dot[k[1], k[2]]^3)/\[Omega]^6 - 
            (2639*dot[k[1], k[2]]^4)/(4*\[Omega]^8) + 
            (((4061*I)/8)*Pi*dot[k[1], k[2]]^4)/\[Omega]^8 + 
            (3*Pi^2*dot[k[1], k[2]]^4)/\[Omega]^8 + (497*dot[k[1], k[2]]^5)/
             (4*\[Omega]^10) - (((745*I)/8)*Pi*dot[k[1], k[2]]^5)/
             \[Omega]^10 + (3*Pi^2*dot[k[1], k[2]]^5)/(4*\[Omega]^10) - 
            (39*dot[k[1], k[2]]^6)/(16*\[Omega]^12) - 
            (((3*I)/32)*Pi*dot[k[1], k[2]]^6)/\[Omega]^12 + 
            (1440*I)*Sqrt[2]*Pi*Sqrt[dot[k[1], k[2]]/\[Omega]^2] - 
            (3240*I)*Sqrt[2]*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2) + 
            (2852*I)*Sqrt[2]*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2) - 
            (1216*I)*Sqrt[2]*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2) + 
            (((3873*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/Sqrt[2] - 
            (((67*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(11/2))/Sqrt[2] + 
            (((7*I)/32)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(13/2))/Sqrt[2] - 
            6*(-480 + (1160*dot[k[1], k[2]])/\[Omega]^2 - 
              (1120*dot[k[1], k[2]]^2)/\[Omega]^4 + (540*dot[k[1], k[2]]^3)/
               \[Omega]^6 - (130*dot[k[1], k[2]]^4)/\[Omega]^8 + 
              (25*dot[k[1], k[2]]^5)/(2*\[Omega]^10) + 
              (9*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]) + 
              (39*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/(16*Sqrt[2]) - 
              (dot[k[1], k[2]]/\[Omega]^2)^(11/2)/(32*Sqrt[2]) + 
              (dot[k[1], k[2]]/\[Omega]^2)^(13/2)/(64*Sqrt[2]))*
             G[-1, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
             G[0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            6*(-480 + (1160*dot[k[1], k[2]])/\[Omega]^2 - 
              (1120*dot[k[1], k[2]]^2)/\[Omega]^4 + (540*dot[k[1], k[2]]^3)/
               \[Omega]^6 - (130*dot[k[1], k[2]]^4)/\[Omega]^8 + 
              (25*dot[k[1], k[2]]^5)/(2*\[Omega]^10) + 
              (9*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]) + 
              (39*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/(16*Sqrt[2]) - 
              (dot[k[1], k[2]]/\[Omega]^2)^(11/2)/(32*Sqrt[2]) + 
              (dot[k[1], k[2]]/\[Omega]^2)^(13/2)/(64*Sqrt[2]))*
             G[-1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
            2880*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            (6960*dot[k[1], k[2]]*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^2 - (6720*dot[k[1], k[2]]^2*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            (3240*dot[k[1], k[2]]^3*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^6 - (780*dot[k[1], k[2]]^4*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            (75*dot[k[1], k[2]]^5*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^10 - (27*(dot[k[1], k[2]]/\[Omega]^2)^(7/
                2)*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (4*Sqrt[2]) - (117*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (8*Sqrt[2]) + (3*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (16*Sqrt[2]) - (3*(dot[k[1], k[2]]/\[Omega]^2)^(13/2)*
              G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (32*Sqrt[2]) + 6480*Log[2] - (15660*dot[k[1], k[2]]*Log[2])/
             \[Omega]^2 + (15120*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 - 
            (7290*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 + 
            (1764*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 + 
            ((24*I)*Pi*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 - 
            (333*dot[k[1], k[2]]^5*Log[2])/(2*\[Omega]^10) + 
            ((6*I)*Pi*dot[k[1], k[2]]^5*Log[2])/\[Omega]^10 - 3420*Log[4] + 
            (15785*dot[k[1], k[2]]*Log[4])/(2*\[Omega]^2) - 
            (7250*dot[k[1], k[2]]^2*Log[4])/\[Omega]^4 + 
            (3315*dot[k[1], k[2]]^3*Log[4])/\[Omega]^6 - 
            (3049*dot[k[1], k[2]]^4*Log[4])/(4*\[Omega]^8) + 
            (595*dot[k[1], k[2]]^5*Log[4])/(8*\[Omega]^10) - 
            (((27*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[8])/
             Sqrt[2] - (((117*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
              Log[8])/Sqrt[2] + (((3*I)/16)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(
                11/2)*Log[8])/Sqrt[2] - (((3*I)/32)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(13/2)*Log[8])/Sqrt[2] + 108*Log[64] + 
            (213*dot[k[1], k[2]]*Log[64])/(2*\[Omega]^2) - 
            (498*dot[k[1], k[2]]^2*Log[64])/\[Omega]^4 + 
            (459*dot[k[1], k[2]]^3*Log[64])/\[Omega]^6 - 
            (665*dot[k[1], k[2]]^4*Log[64])/(4*\[Omega]^8) + 
            (209*dot[k[1], k[2]]^5*Log[64])/(8*\[Omega]^10) - 
            (12*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 - 
            (24*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 - 
            ((24*I)*Pi*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 + 
            (15*dot[k[1], k[2]]^5*Log[\[Mu]])/\[Omega]^10 - 
            ((6*I)*Pi*dot[k[1], k[2]]^5*Log[\[Mu]])/\[Omega]^10 + 
            (((27*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[\[Mu]])/
             Sqrt[2] + (((117*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
              Log[\[Mu]])/Sqrt[2] - (((3*I)/8)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(11/2)*Log[\[Mu]])/Sqrt[2] + 
            (((3*I)/16)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(13/2)*Log[\[Mu]])/
             Sqrt[2] - 7200*Log[2]*Log[\[Mu]] + (17400*dot[k[1], k[2]]*Log[2]*
              Log[\[Mu]])/\[Omega]^2 - (16800*dot[k[1], k[2]]^2*Log[2]*
              Log[\[Mu]])/\[Omega]^4 + (8100*dot[k[1], k[2]]^3*Log[2]*
              Log[\[Mu]])/\[Omega]^6 - (1968*dot[k[1], k[2]]^4*Log[2]*
              Log[\[Mu]])/\[Omega]^8 + (183*dot[k[1], k[2]]^5*Log[2]*
              Log[\[Mu]])/\[Omega]^10 + 3600*Log[4]*Log[\[Mu]] - 
            (8700*dot[k[1], k[2]]*Log[4]*Log[\[Mu]])/\[Omega]^2 + 
            (8400*dot[k[1], k[2]]^2*Log[4]*Log[\[Mu]])/\[Omega]^4 - 
            (4050*dot[k[1], k[2]]^3*Log[4]*Log[\[Mu]])/\[Omega]^6 + 
            (984*dot[k[1], k[2]]^4*Log[4]*Log[\[Mu]])/\[Omega]^8 - 
            (183*dot[k[1], k[2]]^5*Log[4]*Log[\[Mu]])/(2*\[Omega]^10) + 
            (12*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 + 
            (24*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 + 
            ((24*I)*Pi*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 - 
            (15*dot[k[1], k[2]]^5*Log[\[Omega]])/\[Omega]^10 + 
            ((6*I)*Pi*dot[k[1], k[2]]^5*Log[\[Omega]])/\[Omega]^10 - 
            (((27*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[\[Omega]])/
             Sqrt[2] - (((117*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
              Log[\[Omega]])/Sqrt[2] + (((3*I)/8)*Pi*(dot[k[1], k[2]]/
                \[Omega]^2)^(11/2)*Log[\[Omega]])/Sqrt[2] - 
            (((3*I)/16)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(13/2)*Log[\[Omega]])/
             Sqrt[2] + 4320*Log[2]*Log[\[Omega]] - (10440*dot[k[1], k[2]]*
              Log[2]*Log[\[Omega]])/\[Omega]^2 + (10080*dot[k[1], k[2]]^2*
              Log[2]*Log[\[Omega]])/\[Omega]^4 - (4860*dot[k[1], k[2]]^3*
              Log[2]*Log[\[Omega]])/\[Omega]^6 + (1200*dot[k[1], k[2]]^4*
              Log[2]*Log[\[Omega]])/\[Omega]^8 - (105*dot[k[1], k[2]]^5*
              Log[2]*Log[\[Omega]])/\[Omega]^10 - 2160*Log[4]*Log[\[Omega]] + 
            (5220*dot[k[1], k[2]]*Log[4]*Log[\[Omega]])/\[Omega]^2 - 
            (5040*dot[k[1], k[2]]^2*Log[4]*Log[\[Omega]])/\[Omega]^4 + 
            (2430*dot[k[1], k[2]]^3*Log[4]*Log[\[Omega]])/\[Omega]^6 - 
            (600*dot[k[1], k[2]]^4*Log[4]*Log[\[Omega]])/\[Omega]^8 + 
            (105*dot[k[1], k[2]]^5*Log[4]*Log[\[Omega]])/(2*\[Omega]^10) + 
            288*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
            (676*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^2 + (752*dot[k[1], k[2]]^2*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
            (516*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^6 + (1029*dot[k[1], k[2]]^4*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(4*\[Omega]^8) - 
            (189*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/(4*\[Omega]^10) - (3*dot[k[1], k[2]]^6*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (16*\[Omega]^12) - (((27*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(
                7/2)*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
            (((117*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            (((3*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
            (((3*I)/16)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(13/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            2880*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
            (6960*dot[k[1], k[2]]*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^2 + (6720*dot[k[1], k[2]]^2*Log[4]*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
            (3240*dot[k[1], k[2]]^3*Log[4]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
            (768*dot[k[1], k[2]]^4*Log[4]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 - 
            (78*dot[k[1], k[2]]^5*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]])/\[Omega]^10 - 1440*Log[16]*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            (3480*dot[k[1], k[2]]*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
            (3360*dot[k[1], k[2]]^2*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            (1620*dot[k[1], k[2]]^3*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
            (372*dot[k[1], k[2]]^4*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            (42*dot[k[1], k[2]]^5*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^10 - 
            (48*dot[k[1], k[2]]^4*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 - 
            (12*dot[k[1], k[2]]^5*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^10 + 
            (48*dot[k[1], k[2]]^4*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            (12*dot[k[1], k[2]]^5*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^10 + 
            (24*dot[k[1], k[2]]^4*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                 Sqrt[2]]^2)/\[Omega]^8 + (6*dot[k[1], k[2]]^5*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^2)/\[Omega]^10 - 
            288*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]] - 
            (764*dot[k[1], k[2]]*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]])/\[Omega]^2 + (2368*dot[k[1], k[2]]^2*
              Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^4 - 
            (2082*dot[k[1], k[2]]^3*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]])/\[Omega]^6 + (782*dot[k[1], k[2]]^4*
              Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^8 - 
            (154*dot[k[1], k[2]]^5*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]])/\[Omega]^10 - (2880*I)*Pi*
             Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            ((6960*I)*Pi*dot[k[1], k[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
            ((6720*I)*Pi*dot[k[1], k[2]]^2*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            ((3240*I)*Pi*dot[k[1], k[2]]^3*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
            ((780*I)*Pi*dot[k[1], k[2]]^4*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            ((75*I)*Pi*dot[k[1], k[2]]^5*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^10 + 
            (((27*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            (((117*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
            (((3*I)/16)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
            (((3*I)/32)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(13/2)*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
            2880*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
             Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
            (6960*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^2 - (6720*dot[k[1], k[2]]^2*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
            (3240*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^6 - (780*dot[k[1], k[2]]^4*Log[Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                   \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
            (75*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             \[Omega]^10 + (27*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (4*Sqrt[2]) + (117*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (8*Sqrt[2]) - (3*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (16*Sqrt[2]) + (3*(dot[k[1], k[2]]/\[Omega]^2)^(13/2)*
              Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
              Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
             (32*Sqrt[2])))/(Pi^2*dot[k[1], k[2]]^4*
           (-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^4)))/\[Omega]^2 + 
      dot[e[1], eC[2]]*(((-1/18432*I)*\[Omega]^3*dot[v, eC[2]]*
          dot[e[1], k[2]]*((-120*dot[k[1], k[2]])/\[Omega]^2 + 
           ((120*I)*Pi*dot[k[1], k[2]])/\[Omega]^2 - (3*Pi^2*dot[k[1], k[2]])/
            \[Omega]^2 + (317*dot[k[1], k[2]]^2)/(2*\[Omega]^4) - 
           (((1215*I)/4)*Pi*dot[k[1], k[2]]^2)/\[Omega]^4 + 
           (45*Pi^2*dot[k[1], k[2]]^2)/(2*\[Omega]^4) - 
           (102*dot[k[1], k[2]]^3)/\[Omega]^6 + 
           ((193*I)*Pi*dot[k[1], k[2]]^3)/\[Omega]^6 - 
           (51*Pi^2*dot[k[1], k[2]]^3)/(4*\[Omega]^6) + 
           (229*dot[k[1], k[2]]^4)/(8*\[Omega]^8) - 
           (((753*I)/16)*Pi*dot[k[1], k[2]]^4)/\[Omega]^8 + 
           (21*Pi^2*dot[k[1], k[2]]^4)/(8*\[Omega]^8) - (9*dot[k[1], k[2]]^5)/
            (8*\[Omega]^10) - (240*I)*Sqrt[2]*Pi*Sqrt[dot[k[1], k[2]]/
              \[Omega]^2] + (428*I)*Sqrt[2]*Pi*(dot[k[1], k[2]]/\[Omega]^2)^
             (3/2) - ((471*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/
            Sqrt[2] + (((369*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/
            Sqrt[2] + (((49*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/
            Sqrt[2] - 3*(160 - (336*dot[k[1], k[2]])/\[Omega]^2 + 
             (264*dot[k[1], k[2]]^2)/\[Omega]^4 - (92*dot[k[1], k[2]]^3)/
              \[Omega]^6 + (12*dot[k[1], k[2]]^4)/\[Omega]^8 + 
             (45*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) - 
             (3*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
             (33*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]) + 
             (23*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/(16*Sqrt[2]))*
            G[-1, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
            G[0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
           3*(160 - (336*dot[k[1], k[2]])/\[Omega]^2 + 
             (264*dot[k[1], k[2]]^2)/\[Omega]^4 - (92*dot[k[1], k[2]]^3)/
              \[Omega]^6 + (12*dot[k[1], k[2]]^4)/\[Omega]^8 + 
             (45*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) - 
             (3*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
             (33*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]) + 
             (23*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/(16*Sqrt[2]))*
            G[-1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
           480*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
           (1008*dot[k[1], k[2]]*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
               Sqrt[2]])/\[Omega]^2 + (792*dot[k[1], k[2]]^2*
             G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
           (276*dot[k[1], k[2]]^3*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
               Sqrt[2]])/\[Omega]^6 + (36*dot[k[1], k[2]]^4*
             G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 - 
           (135*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*G[1, 0, 
              Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*Sqrt[2]) + 
           (9*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*G[1, 0, Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]])/(4*Sqrt[2]) + 
           (99*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*G[1, 0, 
              Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*Sqrt[2]) - 
           (69*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*G[1, 0, 
              Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(16*Sqrt[2]) - 
           1080*Log[2] + (2106*dot[k[1], k[2]]*Log[2])/\[Omega]^2 - 
           (1485*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 + 
           ((144*I)*Pi*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 + 
           (468*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 - 
           ((84*I)*Pi*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 - 
           (54*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 + 
           ((18*I)*Pi*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 + 
           (144*dot[k[1], k[2]]*Log[2]^2)/\[Omega]^2 - 
           (216*dot[k[1], k[2]]^2*Log[2]^2)/\[Omega]^4 + 
           (108*dot[k[1], k[2]]^3*Log[2]^2)/\[Omega]^6 - 
           (18*dot[k[1], k[2]]^4*Log[2]^2)/\[Omega]^8 + 595*Log[4] - 
           (2361*dot[k[1], k[2]]*Log[4])/(2*\[Omega]^2) + 
           (3537*dot[k[1], k[2]]^2*Log[4])/(4*\[Omega]^4) - 
           (1189*dot[k[1], k[2]]^3*Log[4])/(4*\[Omega]^6) + 
           (159*dot[k[1], k[2]]^4*Log[4])/(4*\[Omega]^8) - 
           (((135*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[8])/
            Sqrt[2] + (((9*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
             Log[8])/Sqrt[2] + (((99*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^
              (7/2)*Log[8])/Sqrt[2] - (((69*I)/16)*Pi*
             (dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[8])/Sqrt[2] - 
           33*Log[64] + (105*dot[k[1], k[2]]*Log[64])/(2*\[Omega]^2) + 
           (111*dot[k[1], k[2]]^2*Log[64])/(4*\[Omega]^4) - 
           (137*dot[k[1], k[2]]^3*Log[64])/(4*\[Omega]^6) + 
           (39*dot[k[1], k[2]]^4*Log[64])/(4*\[Omega]^8) - 
           (96*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 - 
           ((144*I)*Pi*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 + 
           (72*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 + 
           ((84*I)*Pi*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 - 
           (12*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 - 
           ((18*I)*Pi*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 + 
           ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[\[Mu]])/
            Sqrt[2] - (((9*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
             Log[\[Mu]])/Sqrt[2] - (((99*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^
                2)^(7/2)*Log[\[Mu]])/Sqrt[2] + 
           (((69*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[\[Mu]])/
            Sqrt[2] + 1200*Log[2]*Log[\[Mu]] - (2628*dot[k[1], k[2]]*Log[2]*
             Log[\[Mu]])/\[Omega]^2 + (2034*dot[k[1], k[2]]^2*Log[2]*
             Log[\[Mu]])/\[Omega]^4 - (708*dot[k[1], k[2]]^3*Log[2]*
             Log[\[Mu]])/\[Omega]^6 + (90*dot[k[1], k[2]]^4*Log[2]*
             Log[\[Mu]])/\[Omega]^8 - 600*Log[4]*Log[\[Mu]] + 
           (1170*dot[k[1], k[2]]*Log[4]*Log[\[Mu]])/\[Omega]^2 - 
           (801*dot[k[1], k[2]]^2*Log[4]*Log[\[Mu]])/\[Omega]^4 + 
           (246*dot[k[1], k[2]]^3*Log[4]*Log[\[Mu]])/\[Omega]^6 - 
           (27*dot[k[1], k[2]]^4*Log[4]*Log[\[Mu]])/\[Omega]^8 + 
           (144*dot[k[1], k[2]]*Log[\[Mu]]^2)/\[Omega]^2 - 
           (216*dot[k[1], k[2]]^2*Log[\[Mu]]^2)/\[Omega]^4 + 
           (108*dot[k[1], k[2]]^3*Log[\[Mu]]^2)/\[Omega]^6 - 
           (18*dot[k[1], k[2]]^4*Log[\[Mu]]^2)/\[Omega]^8 + 
           (96*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 + 
           ((144*I)*Pi*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 - 
           (72*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 - 
           ((84*I)*Pi*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 + 
           (12*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 + 
           ((18*I)*Pi*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 - 
           ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[\[Omega]])/
            Sqrt[2] + (((9*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
             Log[\[Omega]])/Sqrt[2] + (((99*I)/4)*Pi*
             (dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[\[Omega]])/Sqrt[2] - 
           (((69*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[\[Omega]])/
            Sqrt[2] - 720*Log[2]*Log[\[Omega]] + (1692*dot[k[1], k[2]]*Log[2]*
             Log[\[Omega]])/\[Omega]^2 - (1278*dot[k[1], k[2]]^2*Log[2]*
             Log[\[Omega]])/\[Omega]^4 + (444*dot[k[1], k[2]]^3*Log[2]*
             Log[\[Omega]])/\[Omega]^6 - (54*dot[k[1], k[2]]^4*Log[2]*
             Log[\[Omega]])/\[Omega]^8 + 360*Log[4]*Log[\[Omega]] - 
           (702*dot[k[1], k[2]]*Log[4]*Log[\[Omega]])/\[Omega]^2 + 
           (423*dot[k[1], k[2]]^2*Log[4]*Log[\[Omega]])/\[Omega]^4 - 
           (114*dot[k[1], k[2]]^3*Log[4]*Log[\[Omega]])/\[Omega]^6 + 
           (9*dot[k[1], k[2]]^4*Log[4]*Log[\[Omega]])/\[Omega]^8 - 
           (288*dot[k[1], k[2]]*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^2 + 
           (432*dot[k[1], k[2]]^2*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^4 - 
           (216*dot[k[1], k[2]]^3*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^6 + 
           (36*dot[k[1], k[2]]^4*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^8 + 
           (144*dot[k[1], k[2]]*Log[\[Omega]]^2)/\[Omega]^2 - 
           (216*dot[k[1], k[2]]^2*Log[\[Omega]]^2)/\[Omega]^4 + 
           (108*dot[k[1], k[2]]^3*Log[\[Omega]]^2)/\[Omega]^6 - 
           (18*dot[k[1], k[2]]^4*Log[\[Omega]]^2)/\[Omega]^8 - 
           88*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
           (300*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[
                2]])/\[Omega]^2 - (315*dot[k[1], k[2]]^2*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*\[Omega]^4) + 
           (54*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[
                2]])/\[Omega]^6 - (81*dot[k[1], k[2]]^4*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*\[Omega]^8) - 
           ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
           (((9*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
           (((99*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
           (((69*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
           480*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
           (936*dot[k[1], k[2]]*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
               Sqrt[2]])/\[Omega]^2 - (756*dot[k[1], k[2]]^2*Log[4]*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
           (264*dot[k[1], k[2]]^3*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
               Sqrt[2]])/\[Omega]^6 - (36*dot[k[1], k[2]]^4*Log[4]*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
           240*Log[16]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
           (396*dot[k[1], k[2]]*Log[16]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
               Sqrt[2]])/\[Omega]^2 + (342*dot[k[1], k[2]]^2*Log[16]*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
           (120*dot[k[1], k[2]]^3*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
           (18*dot[k[1], k[2]]^4*Log[16]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
               Sqrt[2]])/\[Omega]^8 - (288*dot[k[1], k[2]]*Log[\[Mu]]*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
           (144*dot[k[1], k[2]]^2*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
           (48*dot[k[1], k[2]]^3*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
           (288*dot[k[1], k[2]]*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
           (144*dot[k[1], k[2]]^2*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
           (48*dot[k[1], k[2]]^3*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
           (144*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^
              2)/\[Omega]^2 - (72*dot[k[1], k[2]]^2*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^2)/\[Omega]^4 + 
           (24*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]]^2)/\[Omega]^6 + 88*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                \[Omega]^2]] - (60*dot[k[1], k[2]]*Log[Sqrt[2]*Sqrt[
                dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^2 - 
           (354*dot[k[1], k[2]]^2*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]])/\[Omega]^4 + (260*dot[k[1], k[2]]^3*
             Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^6 - 
           (72*dot[k[1], k[2]]^4*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]])/\[Omega]^8 + (480*I)*Pi*
            Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
           ((1008*I)*Pi*dot[k[1], k[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
           ((792*I)*Pi*dot[k[1], k[2]]^2*Log[1 + Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
           ((276*I)*Pi*dot[k[1], k[2]]^3*Log[1 + Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
           ((36*I)*Pi*dot[k[1], k[2]]^4*Log[1 + Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
           (((135*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
             Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
           (((9*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
             Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
           (((99*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
             Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
           (((69*I)/16)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
             Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
           480*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
            Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
           (1008*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[
                2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
            \[Omega]^2 + (792*dot[k[1], k[2]]^2*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
           (276*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[
                2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
            \[Omega]^6 + (36*dot[k[1], k[2]]^4*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
           (135*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
             Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*Sqrt[2]) - 
           (9*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/(4*Sqrt[2]) - 
           (99*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/(8*Sqrt[2]) + 
           (69*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/(16*Sqrt[2])))/
         (Pi^2*dot[k[1], k[2]]^2*(-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^3) + 
        ((I/18432)*\[Omega]^2*dot[v, e[1]]*dot[v, eC[2]]*
          ((-120*dot[k[1], k[2]])/\[Omega]^2 + ((120*I)*Pi*dot[k[1], k[2]])/
            \[Omega]^2 - (3*Pi^2*dot[k[1], k[2]])/\[Omega]^2 + 
           (317*dot[k[1], k[2]]^2)/(2*\[Omega]^4) - 
           (((1215*I)/4)*Pi*dot[k[1], k[2]]^2)/\[Omega]^4 + 
           (45*Pi^2*dot[k[1], k[2]]^2)/(2*\[Omega]^4) - 
           (102*dot[k[1], k[2]]^3)/\[Omega]^6 + 
           ((193*I)*Pi*dot[k[1], k[2]]^3)/\[Omega]^6 - 
           (51*Pi^2*dot[k[1], k[2]]^3)/(4*\[Omega]^6) + 
           (229*dot[k[1], k[2]]^4)/(8*\[Omega]^8) - 
           (((753*I)/16)*Pi*dot[k[1], k[2]]^4)/\[Omega]^8 + 
           (21*Pi^2*dot[k[1], k[2]]^4)/(8*\[Omega]^8) - (9*dot[k[1], k[2]]^5)/
            (8*\[Omega]^10) - (240*I)*Sqrt[2]*Pi*Sqrt[dot[k[1], k[2]]/
              \[Omega]^2] + (428*I)*Sqrt[2]*Pi*(dot[k[1], k[2]]/\[Omega]^2)^
             (3/2) - ((471*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/
            Sqrt[2] + (((369*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/
            Sqrt[2] + (((49*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/
            Sqrt[2] - 3*(160 - (336*dot[k[1], k[2]])/\[Omega]^2 + 
             (264*dot[k[1], k[2]]^2)/\[Omega]^4 - (92*dot[k[1], k[2]]^3)/
              \[Omega]^6 + (12*dot[k[1], k[2]]^4)/\[Omega]^8 + 
             (45*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) - 
             (3*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
             (33*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]) + 
             (23*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/(16*Sqrt[2]))*
            G[-1, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
            G[0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
           3*(160 - (336*dot[k[1], k[2]])/\[Omega]^2 + 
             (264*dot[k[1], k[2]]^2)/\[Omega]^4 - (92*dot[k[1], k[2]]^3)/
              \[Omega]^6 + (12*dot[k[1], k[2]]^4)/\[Omega]^8 + 
             (45*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) - 
             (3*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
             (33*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]) + 
             (23*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/(16*Sqrt[2]))*
            G[-1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
           480*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
           (1008*dot[k[1], k[2]]*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
               Sqrt[2]])/\[Omega]^2 + (792*dot[k[1], k[2]]^2*
             G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
           (276*dot[k[1], k[2]]^3*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
               Sqrt[2]])/\[Omega]^6 + (36*dot[k[1], k[2]]^4*
             G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 - 
           (135*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*G[1, 0, 
              Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*Sqrt[2]) + 
           (9*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*G[1, 0, Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]])/(4*Sqrt[2]) + 
           (99*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*G[1, 0, 
              Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*Sqrt[2]) - 
           (69*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*G[1, 0, 
              Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(16*Sqrt[2]) - 
           1080*Log[2] + (2106*dot[k[1], k[2]]*Log[2])/\[Omega]^2 - 
           (1485*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 + 
           ((144*I)*Pi*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 + 
           (468*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 - 
           ((84*I)*Pi*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 - 
           (54*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 + 
           ((18*I)*Pi*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 + 
           (144*dot[k[1], k[2]]*Log[2]^2)/\[Omega]^2 - 
           (216*dot[k[1], k[2]]^2*Log[2]^2)/\[Omega]^4 + 
           (108*dot[k[1], k[2]]^3*Log[2]^2)/\[Omega]^6 - 
           (18*dot[k[1], k[2]]^4*Log[2]^2)/\[Omega]^8 + 595*Log[4] - 
           (2361*dot[k[1], k[2]]*Log[4])/(2*\[Omega]^2) + 
           (3537*dot[k[1], k[2]]^2*Log[4])/(4*\[Omega]^4) - 
           (1189*dot[k[1], k[2]]^3*Log[4])/(4*\[Omega]^6) + 
           (159*dot[k[1], k[2]]^4*Log[4])/(4*\[Omega]^8) - 
           (((135*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[8])/
            Sqrt[2] + (((9*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
             Log[8])/Sqrt[2] + (((99*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^
              (7/2)*Log[8])/Sqrt[2] - (((69*I)/16)*Pi*
             (dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[8])/Sqrt[2] - 
           33*Log[64] + (105*dot[k[1], k[2]]*Log[64])/(2*\[Omega]^2) + 
           (111*dot[k[1], k[2]]^2*Log[64])/(4*\[Omega]^4) - 
           (137*dot[k[1], k[2]]^3*Log[64])/(4*\[Omega]^6) + 
           (39*dot[k[1], k[2]]^4*Log[64])/(4*\[Omega]^8) - 
           (96*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 - 
           ((144*I)*Pi*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 + 
           (72*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 + 
           ((84*I)*Pi*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 - 
           (12*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 - 
           ((18*I)*Pi*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 + 
           ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[\[Mu]])/
            Sqrt[2] - (((9*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
             Log[\[Mu]])/Sqrt[2] - (((99*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^
                2)^(7/2)*Log[\[Mu]])/Sqrt[2] + 
           (((69*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[\[Mu]])/
            Sqrt[2] + 1200*Log[2]*Log[\[Mu]] - (2628*dot[k[1], k[2]]*Log[2]*
             Log[\[Mu]])/\[Omega]^2 + (2034*dot[k[1], k[2]]^2*Log[2]*
             Log[\[Mu]])/\[Omega]^4 - (708*dot[k[1], k[2]]^3*Log[2]*
             Log[\[Mu]])/\[Omega]^6 + (90*dot[k[1], k[2]]^4*Log[2]*
             Log[\[Mu]])/\[Omega]^8 - 600*Log[4]*Log[\[Mu]] + 
           (1170*dot[k[1], k[2]]*Log[4]*Log[\[Mu]])/\[Omega]^2 - 
           (801*dot[k[1], k[2]]^2*Log[4]*Log[\[Mu]])/\[Omega]^4 + 
           (246*dot[k[1], k[2]]^3*Log[4]*Log[\[Mu]])/\[Omega]^6 - 
           (27*dot[k[1], k[2]]^4*Log[4]*Log[\[Mu]])/\[Omega]^8 + 
           (144*dot[k[1], k[2]]*Log[\[Mu]]^2)/\[Omega]^2 - 
           (216*dot[k[1], k[2]]^2*Log[\[Mu]]^2)/\[Omega]^4 + 
           (108*dot[k[1], k[2]]^3*Log[\[Mu]]^2)/\[Omega]^6 - 
           (18*dot[k[1], k[2]]^4*Log[\[Mu]]^2)/\[Omega]^8 + 
           (96*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 + 
           ((144*I)*Pi*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 - 
           (72*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 - 
           ((84*I)*Pi*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 + 
           (12*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 + 
           ((18*I)*Pi*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 - 
           ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[\[Omega]])/
            Sqrt[2] + (((9*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
             Log[\[Omega]])/Sqrt[2] + (((99*I)/4)*Pi*
             (dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[\[Omega]])/Sqrt[2] - 
           (((69*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[\[Omega]])/
            Sqrt[2] - 720*Log[2]*Log[\[Omega]] + (1692*dot[k[1], k[2]]*Log[2]*
             Log[\[Omega]])/\[Omega]^2 - (1278*dot[k[1], k[2]]^2*Log[2]*
             Log[\[Omega]])/\[Omega]^4 + (444*dot[k[1], k[2]]^3*Log[2]*
             Log[\[Omega]])/\[Omega]^6 - (54*dot[k[1], k[2]]^4*Log[2]*
             Log[\[Omega]])/\[Omega]^8 + 360*Log[4]*Log[\[Omega]] - 
           (702*dot[k[1], k[2]]*Log[4]*Log[\[Omega]])/\[Omega]^2 + 
           (423*dot[k[1], k[2]]^2*Log[4]*Log[\[Omega]])/\[Omega]^4 - 
           (114*dot[k[1], k[2]]^3*Log[4]*Log[\[Omega]])/\[Omega]^6 + 
           (9*dot[k[1], k[2]]^4*Log[4]*Log[\[Omega]])/\[Omega]^8 - 
           (288*dot[k[1], k[2]]*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^2 + 
           (432*dot[k[1], k[2]]^2*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^4 - 
           (216*dot[k[1], k[2]]^3*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^6 + 
           (36*dot[k[1], k[2]]^4*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^8 + 
           (144*dot[k[1], k[2]]*Log[\[Omega]]^2)/\[Omega]^2 - 
           (216*dot[k[1], k[2]]^2*Log[\[Omega]]^2)/\[Omega]^4 + 
           (108*dot[k[1], k[2]]^3*Log[\[Omega]]^2)/\[Omega]^6 - 
           (18*dot[k[1], k[2]]^4*Log[\[Omega]]^2)/\[Omega]^8 - 
           88*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
           (300*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[
                2]])/\[Omega]^2 - (315*dot[k[1], k[2]]^2*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*\[Omega]^4) + 
           (54*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[
                2]])/\[Omega]^6 - (81*dot[k[1], k[2]]^4*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*\[Omega]^8) - 
           ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
           (((9*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
           (((99*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
           (((69*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
           480*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
           (936*dot[k[1], k[2]]*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
               Sqrt[2]])/\[Omega]^2 - (756*dot[k[1], k[2]]^2*Log[4]*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
           (264*dot[k[1], k[2]]^3*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
               Sqrt[2]])/\[Omega]^6 - (36*dot[k[1], k[2]]^4*Log[4]*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
           240*Log[16]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
           (396*dot[k[1], k[2]]*Log[16]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
               Sqrt[2]])/\[Omega]^2 + (342*dot[k[1], k[2]]^2*Log[16]*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
           (120*dot[k[1], k[2]]^3*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
           (18*dot[k[1], k[2]]^4*Log[16]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
               Sqrt[2]])/\[Omega]^8 - (288*dot[k[1], k[2]]*Log[\[Mu]]*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
           (144*dot[k[1], k[2]]^2*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
           (48*dot[k[1], k[2]]^3*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
           (288*dot[k[1], k[2]]*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]])/\[Omega]^2 - 
           (144*dot[k[1], k[2]]^2*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
           (48*dot[k[1], k[2]]^3*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
           (144*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^
              2)/\[Omega]^2 - (72*dot[k[1], k[2]]^2*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^2)/\[Omega]^4 + 
           (24*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                Sqrt[2]]^2)/\[Omega]^6 + 88*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                \[Omega]^2]] - (60*dot[k[1], k[2]]*Log[Sqrt[2]*Sqrt[
                dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^2 - 
           (354*dot[k[1], k[2]]^2*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]])/\[Omega]^4 + (260*dot[k[1], k[2]]^3*
             Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^6 - 
           (72*dot[k[1], k[2]]^4*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]])/\[Omega]^8 + (480*I)*Pi*
            Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
           ((1008*I)*Pi*dot[k[1], k[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
           ((792*I)*Pi*dot[k[1], k[2]]^2*Log[1 + Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
           ((276*I)*Pi*dot[k[1], k[2]]^3*Log[1 + Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
           ((36*I)*Pi*dot[k[1], k[2]]^4*Log[1 + Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
           (((135*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
             Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
           (((9*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
             Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
           (((99*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
             Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
           (((69*I)/16)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
             Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
           480*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
            Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
           (1008*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[
                2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
            \[Omega]^2 + (792*dot[k[1], k[2]]^2*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^4 - 
           (276*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[
                2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
            \[Omega]^6 + (36*dot[k[1], k[2]]^4*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + 
           (135*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
             Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
             Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*Sqrt[2]) - 
           (9*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/(4*Sqrt[2]) - 
           (99*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/(8*Sqrt[2]) + 
           (69*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[Sqrt[dot[k[1], k[2]]/
                 \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                  \[Omega]^2]/Sqrt[2]])/(16*Sqrt[2])))/(Pi^2*dot[k[1], k[2]]*
          (-1 + dot[k[1], k[2]]/(2*\[Omega]^2))^3) + 
        (dot[eC[2], k[1]]*(((-1/18432*I)*\[Omega]^4*dot[v, e[1]]*
             ((-120*dot[k[1], k[2]])/\[Omega]^2 + ((120*I)*Pi*dot[k[1], 
                 k[2]])/\[Omega]^2 - (3*Pi^2*dot[k[1], k[2]])/\[Omega]^2 + 
              (317*dot[k[1], k[2]]^2)/(2*\[Omega]^4) - (((1215*I)/4)*Pi*
                dot[k[1], k[2]]^2)/\[Omega]^4 + (45*Pi^2*dot[k[1], k[2]]^2)/(
                2*\[Omega]^4) - (102*dot[k[1], k[2]]^3)/\[Omega]^6 + 
              ((193*I)*Pi*dot[k[1], k[2]]^3)/\[Omega]^6 - (51*Pi^2*
                dot[k[1], k[2]]^3)/(4*\[Omega]^6) + (229*dot[k[1], k[2]]^4)/(
                8*\[Omega]^8) - (((753*I)/16)*Pi*dot[k[1], k[2]]^4)/\[Omega]^
                8 + (21*Pi^2*dot[k[1], k[2]]^4)/(8*\[Omega]^8) - 
              (9*dot[k[1], k[2]]^5)/(8*\[Omega]^10) - (240*I)*Sqrt[2]*Pi*Sqrt[
                dot[k[1], k[2]]/\[Omega]^2] + (428*I)*Sqrt[2]*Pi*
               (dot[k[1], k[2]]/\[Omega]^2)^(3/2) - ((471*I)*Pi*
                (dot[k[1], k[2]]/\[Omega]^2)^(5/2))/Sqrt[2] + 
              (((369*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/Sqrt[2] + 
              (((49*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/Sqrt[2] - 
              3*(160 - (336*dot[k[1], k[2]])/\[Omega]^2 + 
                (264*dot[k[1], k[2]]^2)/\[Omega]^4 - (92*dot[k[1], k[2]]^3)/
                 \[Omega]^6 + (12*dot[k[1], k[2]]^4)/\[Omega]^8 + 
                (45*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) - 
                (3*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
                (33*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]) + 
                (23*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/(16*Sqrt[2]))*G[-1, 
                Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*G[0, 
                Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
              3*(160 - (336*dot[k[1], k[2]])/\[Omega]^2 + 
                (264*dot[k[1], k[2]]^2)/\[Omega]^4 - (92*dot[k[1], k[2]]^3)/
                 \[Omega]^6 + (12*dot[k[1], k[2]]^4)/\[Omega]^8 + 
                (45*(dot[k[1], k[2]]/\[Omega]^2)^(3/2))/(2*Sqrt[2]) - 
                (3*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) - 
                (33*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]) + 
                (23*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/(16*Sqrt[2]))*G[-1, 
                0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
              480*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
              (1008*dot[k[1], k[2]]*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                  Sqrt[2]])/\[Omega]^2 + (792*dot[k[1], k[2]]^2*
                G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^
                4 - (276*dot[k[1], k[2]]^3*G[1, 0, Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + (36*dot[k[1], k[2]]^4*
                G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^
                8 - (135*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*G[1, 0, 
                 Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*Sqrt[2]) + 
              (9*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*G[1, 0, 
                 Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(4*Sqrt[2]) + 
              (99*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*G[1, 0, 
                 Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*Sqrt[2]) - 
              (69*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*G[1, 0, 
                 Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(16*Sqrt[2]) - 
              1080*Log[2] + (2106*dot[k[1], k[2]]*Log[2])/\[Omega]^2 - 
              (1485*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 + ((144*I)*Pi*
                dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 + (468*dot[k[1], k[2]]^3*
                Log[2])/\[Omega]^6 - ((84*I)*Pi*dot[k[1], k[2]]^3*Log[2])/
               \[Omega]^6 - (54*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 + 
              ((18*I)*Pi*dot[k[1], k[2]]^4*Log[2])/\[Omega]^8 + 
              (144*dot[k[1], k[2]]*Log[2]^2)/\[Omega]^2 - 
              (216*dot[k[1], k[2]]^2*Log[2]^2)/\[Omega]^4 + 
              (108*dot[k[1], k[2]]^3*Log[2]^2)/\[Omega]^6 - 
              (18*dot[k[1], k[2]]^4*Log[2]^2)/\[Omega]^8 + 595*Log[4] - 
              (2361*dot[k[1], k[2]]*Log[4])/(2*\[Omega]^2) + 
              (3537*dot[k[1], k[2]]^2*Log[4])/(4*\[Omega]^4) - 
              (1189*dot[k[1], k[2]]^3*Log[4])/(4*\[Omega]^6) + 
              (159*dot[k[1], k[2]]^4*Log[4])/(4*\[Omega]^8) - 
              (((135*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[8])/Sqrt[
                2] + (((9*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[8])/
               Sqrt[2] + (((99*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
                Log[8])/Sqrt[2] - (((69*I)/16)*Pi*(dot[k[1], k[2]]/
                  \[Omega]^2)^(9/2)*Log[8])/Sqrt[2] - 33*Log[64] + 
              (105*dot[k[1], k[2]]*Log[64])/(2*\[Omega]^2) + 
              (111*dot[k[1], k[2]]^2*Log[64])/(4*\[Omega]^4) - 
              (137*dot[k[1], k[2]]^3*Log[64])/(4*\[Omega]^6) + 
              (39*dot[k[1], k[2]]^4*Log[64])/(4*\[Omega]^8) - 
              (96*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 - 
              ((144*I)*Pi*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 + 
              (72*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 + 
              ((84*I)*Pi*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 - 
              (12*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 - 
              ((18*I)*Pi*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 + 
              ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[\[Mu]])/Sqrt[
                2] - (((9*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
                Log[\[Mu]])/Sqrt[2] - (((99*I)/4)*Pi*(dot[k[1], k[2]]/
                  \[Omega]^2)^(7/2)*Log[\[Mu]])/Sqrt[2] + (((69*I)/8)*Pi*
                (dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[\[Mu]])/Sqrt[2] + 
              1200*Log[2]*Log[\[Mu]] - (2628*dot[k[1], k[2]]*Log[2]*
                Log[\[Mu]])/\[Omega]^2 + (2034*dot[k[1], k[2]]^2*Log[2]*
                Log[\[Mu]])/\[Omega]^4 - (708*dot[k[1], k[2]]^3*Log[2]*
                Log[\[Mu]])/\[Omega]^6 + (90*dot[k[1], k[2]]^4*Log[2]*
                Log[\[Mu]])/\[Omega]^8 - 600*Log[4]*Log[\[Mu]] + 
              (1170*dot[k[1], k[2]]*Log[4]*Log[\[Mu]])/\[Omega]^2 - 
              (801*dot[k[1], k[2]]^2*Log[4]*Log[\[Mu]])/\[Omega]^4 + 
              (246*dot[k[1], k[2]]^3*Log[4]*Log[\[Mu]])/\[Omega]^6 - 
              (27*dot[k[1], k[2]]^4*Log[4]*Log[\[Mu]])/\[Omega]^8 + 
              (144*dot[k[1], k[2]]*Log[\[Mu]]^2)/\[Omega]^2 - 
              (216*dot[k[1], k[2]]^2*Log[\[Mu]]^2)/\[Omega]^4 + 
              (108*dot[k[1], k[2]]^3*Log[\[Mu]]^2)/\[Omega]^6 - 
              (18*dot[k[1], k[2]]^4*Log[\[Mu]]^2)/\[Omega]^8 + 
              (96*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 + 
              ((144*I)*Pi*dot[k[1], k[2]]^2*Log[\[Omega]])/\[Omega]^4 - 
              (72*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 - 
              ((84*I)*Pi*dot[k[1], k[2]]^3*Log[\[Omega]])/\[Omega]^6 + 
              (12*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 + 
              ((18*I)*Pi*dot[k[1], k[2]]^4*Log[\[Omega]])/\[Omega]^8 - 
              ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[\[Omega]])/
               Sqrt[2] + (((9*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
                Log[\[Omega]])/Sqrt[2] + (((99*I)/4)*Pi*(dot[k[1], k[2]]/
                  \[Omega]^2)^(7/2)*Log[\[Omega]])/Sqrt[2] - (((69*I)/8)*Pi*
                (dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[\[Omega]])/Sqrt[2] - 
              720*Log[2]*Log[\[Omega]] + (1692*dot[k[1], k[2]]*Log[2]*
                Log[\[Omega]])/\[Omega]^2 - (1278*dot[k[1], k[2]]^2*Log[2]*
                Log[\[Omega]])/\[Omega]^4 + (444*dot[k[1], k[2]]^3*Log[2]*
                Log[\[Omega]])/\[Omega]^6 - (54*dot[k[1], k[2]]^4*Log[2]*
                Log[\[Omega]])/\[Omega]^8 + 360*Log[4]*Log[\[Omega]] - 
              (702*dot[k[1], k[2]]*Log[4]*Log[\[Omega]])/\[Omega]^2 + 
              (423*dot[k[1], k[2]]^2*Log[4]*Log[\[Omega]])/\[Omega]^4 - 
              (114*dot[k[1], k[2]]^3*Log[4]*Log[\[Omega]])/\[Omega]^6 + 
              (9*dot[k[1], k[2]]^4*Log[4]*Log[\[Omega]])/\[Omega]^8 - 
              (288*dot[k[1], k[2]]*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^2 + 
              (432*dot[k[1], k[2]]^2*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^4 - 
              (216*dot[k[1], k[2]]^3*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^6 + 
              (36*dot[k[1], k[2]]^4*Log[\[Mu]]*Log[\[Omega]])/\[Omega]^8 + 
              (144*dot[k[1], k[2]]*Log[\[Omega]]^2)/\[Omega]^2 - 
              (216*dot[k[1], k[2]]^2*Log[\[Omega]]^2)/\[Omega]^4 + 
              (108*dot[k[1], k[2]]^3*Log[\[Omega]]^2)/\[Omega]^6 - 
              (18*dot[k[1], k[2]]^4*Log[\[Omega]]^2)/\[Omega]^8 - 
              88*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
              (300*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                  Sqrt[2]])/\[Omega]^2 - (315*dot[k[1], k[2]]^2*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*
                \[Omega]^4) + (54*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - (81*dot[k[1], k[2]]^4*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*
                \[Omega]^8) - ((135*I)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(3/2)*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
              (((9*I)/2)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
              (((99*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
              (((69*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
              480*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
              (936*dot[k[1], k[2]]*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^
                     2]/Sqrt[2]])/\[Omega]^2 - (756*dot[k[1], k[2]]^2*Log[4]*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
              (264*dot[k[1], k[2]]^3*Log[4]*Log[Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - (36*dot[k[1], k[2]]^4*
                Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
               \[Omega]^8 + 240*Log[16]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                 Sqrt[2]] - (396*dot[k[1], k[2]]*Log[16]*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^2 + 
              (342*dot[k[1], k[2]]^2*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2]])/\[Omega]^4 - (120*dot[k[1], k[2]]^3*
                Log[16]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
               \[Omega]^6 + (18*dot[k[1], k[2]]^4*Log[16]*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 - 
              (288*dot[k[1], k[2]]*Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2]])/\[Omega]^2 + (144*dot[k[1], k[2]]^2*
                Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
               \[Omega]^4 - (48*dot[k[1], k[2]]^3*Log[\[Mu]]*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
              (288*dot[k[1], k[2]]*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2]])/\[Omega]^2 - (144*dot[k[1], k[2]]^2*
                Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
               \[Omega]^4 + (48*dot[k[1], k[2]]^3*Log[\[Omega]]*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
              (144*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                   Sqrt[2]]^2)/\[Omega]^2 - (72*dot[k[1], k[2]]^2*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]^2)/\[Omega]^4 + 
              (24*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                   Sqrt[2]]^2)/\[Omega]^6 + 88*Log[Sqrt[2]*Sqrt[
                  dot[k[1], k[2]]/\[Omega]^2]] - (60*dot[k[1], k[2]]*
                Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^2 - 
              (354*dot[k[1], k[2]]^2*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]])/\[Omega]^4 + (260*dot[k[1], k[2]]^3*
                Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^6 - 
              (72*dot[k[1], k[2]]^4*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]])/\[Omega]^8 + (480*I)*Pi*Log[
                1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
              ((1008*I)*Pi*dot[k[1], k[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                     \[Omega]^2]/Sqrt[2]])/\[Omega]^2 + ((792*I)*Pi*
                dot[k[1], k[2]]^2*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                   Sqrt[2]])/\[Omega]^4 - ((276*I)*Pi*dot[k[1], k[2]]^3*
                Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^
                6 + ((36*I)*Pi*dot[k[1], k[2]]^4*Log[1 + Sqrt[dot[k[1], k[2]]/
                     \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + (((135*I)/2)*Pi*
                (dot[k[1], k[2]]/\[Omega]^2)^(3/2)*Log[1 + 
                  Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
              (((9*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
                Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
              (((99*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
                Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
              (((69*I)/16)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
                Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
              480*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*Log[
                1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
              (1008*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                  Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
               \[Omega]^2 + (792*dot[k[1], k[2]]^2*Log[Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                     \[Omega]^2]/Sqrt[2]])/\[Omega]^4 - (276*dot[k[1], k[2]]^
                 3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
                Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^
                6 + (36*dot[k[1], k[2]]^4*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^
                     2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                   Sqrt[2]])/\[Omega]^8 + (135*(dot[k[1], k[2]]/\[Omega]^2)^
                 (3/2)*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
                Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*
                Sqrt[2]) - (9*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
                Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(4*
                Sqrt[2]) - (99*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
                Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*
                Sqrt[2]) + (69*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
                Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(16*
                Sqrt[2])))/(Pi^2*dot[k[1], k[2]]^2*(-1 + dot[k[1], k[2]]/
                (2*\[Omega]^2))^3) - ((I/18432)*\[Omega]^5*dot[e[1], k[2]]*
             ((240*dot[k[1], k[2]])/\[Omega]^2 - ((240*I)*Pi*dot[k[1], k[2]])/
               \[Omega]^2 - (372*dot[k[1], k[2]]^2)/\[Omega]^4 + 
              ((396*I)*Pi*dot[k[1], k[2]]^2)/\[Omega]^4 + 
              (905*dot[k[1], k[2]]^3)/(4*\[Omega]^6) - (((1663*I)/8)*Pi*
                dot[k[1], k[2]]^3)/\[Omega]^6 - (6*Pi^2*dot[k[1], k[2]]^3)/
               \[Omega]^6 - (211*dot[k[1], k[2]]^4)/(4*\[Omega]^8) + 
              (((185*I)/4)*Pi*dot[k[1], k[2]]^4)/\[Omega]^8 + 
              (3*Pi^2*dot[k[1], k[2]]^4)/(2*\[Omega]^8) + 
              (21*dot[k[1], k[2]]^5)/(16*\[Omega]^10) + (((3*I)/32)*Pi*
                dot[k[1], k[2]]^5)/\[Omega]^10 + (480*I)*Sqrt[2]*Pi*Sqrt[
                dot[k[1], k[2]]/\[Omega]^2] - (832*I)*Sqrt[2]*Pi*
               (dot[k[1], k[2]]/\[Omega]^2)^(3/2) + (((4223*I)/4)*Pi*
                (dot[k[1], k[2]]/\[Omega]^2)^(5/2))/Sqrt[2] - 
              (((2391*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/Sqrt[2] + 
              (((359*I)/16)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/Sqrt[2] - 
              (((7*I)/32)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(11/2))/Sqrt[2] + 
              3*(320 - (608*dot[k[1], k[2]])/\[Omega]^2 + 
                (432*dot[k[1], k[2]]^2)/\[Omega]^4 - (136*dot[k[1], k[2]]^3)/
                 \[Omega]^6 + (16*dot[k[1], k[2]]^4)/\[Omega]^8 + 
                (27*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) + 
                (27*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]) - 
                (23*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/(16*Sqrt[2]) + 
                (dot[k[1], k[2]]/\[Omega]^2)^(11/2)/(32*Sqrt[2]))*G[-1, 
                Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*G[0, 
                Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
              3*(320 - (608*dot[k[1], k[2]])/\[Omega]^2 + 
                (432*dot[k[1], k[2]]^2)/\[Omega]^4 - (136*dot[k[1], k[2]]^3)/
                 \[Omega]^6 + (16*dot[k[1], k[2]]^4)/\[Omega]^8 + 
                (27*(dot[k[1], k[2]]/\[Omega]^2)^(5/2))/(4*Sqrt[2]) + 
                (27*(dot[k[1], k[2]]/\[Omega]^2)^(7/2))/(8*Sqrt[2]) - 
                (23*(dot[k[1], k[2]]/\[Omega]^2)^(9/2))/(16*Sqrt[2]) + 
                (dot[k[1], k[2]]/\[Omega]^2)^(11/2)/(32*Sqrt[2]))*G[-1, 0, 
                Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 960*G[1, 0, 
                Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
              (1824*dot[k[1], k[2]]*G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                  Sqrt[2]])/\[Omega]^2 - (1296*dot[k[1], k[2]]^2*
                G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^
                4 + (408*dot[k[1], k[2]]^3*G[1, 0, Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2]])/\[Omega]^6 - (48*dot[k[1], k[2]]^4*
                G[1, 0, Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^
                8 + (81*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*G[1, 0, 
                 Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(4*Sqrt[2]) + 
              (81*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*G[1, 0, 
                 Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*Sqrt[2]) - 
              (69*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*G[1, 0, 
                 Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(16*Sqrt[2]) + 
              (3*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*G[1, 0, 
                 Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(32*Sqrt[2]) + 
              2160*Log[2] - (4104*dot[k[1], k[2]]*Log[2])/\[Omega]^2 + 
              (2916*dot[k[1], k[2]]^2*Log[2])/\[Omega]^4 - 
              (936*dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 - ((48*I)*Pi*
                dot[k[1], k[2]]^3*Log[2])/\[Omega]^6 + (225*dot[k[1], k[2]]^4*
                Log[2])/(2*\[Omega]^8) + ((12*I)*Pi*dot[k[1], k[2]]^4*Log[2])/
               \[Omega]^8 - 1040*Log[4] + (1757*dot[k[1], k[2]]*Log[4])/
               \[Omega]^2 - (4275*dot[k[1], k[2]]^2*Log[4])/(4*\[Omega]^4) + 
              (1097*dot[k[1], k[2]]^3*Log[4])/(4*\[Omega]^6) - 
              (211*dot[k[1], k[2]]^4*Log[4])/(8*\[Omega]^8) + 
              (((81*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[8])/Sqrt[
                2] + (((81*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
                Log[8])/Sqrt[2] - (((69*I)/16)*Pi*(dot[k[1], k[2]]/
                  \[Omega]^2)^(9/2)*Log[8])/Sqrt[2] + (((3*I)/32)*Pi*
                (dot[k[1], k[2]]/\[Omega]^2)^(11/2)*Log[8])/Sqrt[2] - 
              24*Log[64] + (225*dot[k[1], k[2]]*Log[64])/\[Omega]^2 - 
              (1251*dot[k[1], k[2]]^2*Log[64])/(4*\[Omega]^4) + 
              (577*dot[k[1], k[2]]^3*Log[64])/(4*\[Omega]^6) - 
              (197*dot[k[1], k[2]]^4*Log[64])/(8*\[Omega]^8) + 
              (72*dot[k[1], k[2]]^2*Log[\[Mu]])/\[Omega]^4 - 
              (48*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 + 
              ((48*I)*Pi*dot[k[1], k[2]]^3*Log[\[Mu]])/\[Omega]^6 + 
              (6*dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 - ((12*I)*Pi*
                dot[k[1], k[2]]^4*Log[\[Mu]])/\[Omega]^8 - (((81*I)/2)*Pi*
                (dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[\[Mu]])/Sqrt[2] - 
              (((81*I)/4)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[\[Mu]])/
               Sqrt[2] + (((69*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
                Log[\[Mu]])/Sqrt[2] - (((3*I)/16)*Pi*(dot[k[1], k[2]]/
                  \[Omega]^2)^(11/2)*Log[\[Mu]])/Sqrt[2] - 2400*Log[2]*Log[
                \[Mu]] + (4560*dot[k[1], k[2]]*Log[2]*Log[\[Mu]])/\[Omega]^
                2 - (3240*dot[k[1], k[2]]^2*Log[2]*Log[\[Mu]])/\[Omega]^4 + 
              (1056*dot[k[1], k[2]]^3*Log[2]*Log[\[Mu]])/\[Omega]^6 - 
              (129*dot[k[1], k[2]]^4*Log[2]*Log[\[Mu]])/\[Omega]^8 + 
              1200*Log[4]*Log[\[Mu]] - (2280*dot[k[1], k[2]]*Log[4]*
                Log[\[Mu]])/\[Omega]^2 + (1620*dot[k[1], k[2]]^2*Log[4]*
                Log[\[Mu]])/\[Omega]^4 - (528*dot[k[1], k[2]]^3*Log[4]*
                Log[\[Mu]])/\[Omega]^6 + (129*dot[k[1], k[2]]^4*Log[4]*
                Log[\[Mu]])/(2*\[Omega]^8) - (72*dot[k[1], k[2]]^2*
                Log[\[Omega]])/\[Omega]^4 + (48*dot[k[1], k[2]]^3*
                Log[\[Omega]])/\[Omega]^6 - ((48*I)*Pi*dot[k[1], k[2]]^3*
                Log[\[Omega]])/\[Omega]^6 - (6*dot[k[1], k[2]]^4*
                Log[\[Omega]])/\[Omega]^8 + ((12*I)*Pi*dot[k[1], k[2]]^4*
                Log[\[Omega]])/\[Omega]^8 + (((81*I)/2)*Pi*(dot[k[1], k[2]]/
                  \[Omega]^2)^(5/2)*Log[\[Omega]])/Sqrt[2] + (((81*I)/4)*Pi*
                (dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[\[Omega]])/Sqrt[2] - 
              (((69*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
                Log[\[Omega]])/Sqrt[2] + (((3*I)/16)*Pi*(dot[k[1], k[2]]/
                  \[Omega]^2)^(11/2)*Log[\[Omega]])/Sqrt[2] + 
              1440*Log[2]*Log[\[Omega]] - (2736*dot[k[1], k[2]]*Log[2]*
                Log[\[Omega]])/\[Omega]^2 + (1944*dot[k[1], k[2]]^2*Log[2]*
                Log[\[Omega]])/\[Omega]^4 - (672*dot[k[1], k[2]]^3*Log[2]*
                Log[\[Omega]])/\[Omega]^6 + (87*dot[k[1], k[2]]^4*Log[2]*
                Log[\[Omega]])/\[Omega]^8 - 720*Log[4]*Log[\[Omega]] + 
              (1368*dot[k[1], k[2]]*Log[4]*Log[\[Omega]])/\[Omega]^2 - 
              (972*dot[k[1], k[2]]^2*Log[4]*Log[\[Omega]])/\[Omega]^4 + 
              (336*dot[k[1], k[2]]^3*Log[4]*Log[\[Omega]])/\[Omega]^6 - 
              (87*dot[k[1], k[2]]^4*Log[4]*Log[\[Omega]])/(2*\[Omega]^8) - 
              64*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
              (280*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                  Sqrt[2]])/\[Omega]^2 - (306*dot[k[1], k[2]]^2*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^4 + 
              (249*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                  Sqrt[2]])/(4*\[Omega]^6) + (9*dot[k[1], k[2]]^4*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(2*
                \[Omega]^8) + (3*dot[k[1], k[2]]^5*Log[Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2]])/(16*\[Omega]^10) + (((81*I)/2)*Pi*
                (dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2]])/Sqrt[2] + (((81*I)/4)*Pi*
                (dot[k[1], k[2]]/\[Omega]^2)^(7/2)*Log[Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2]])/Sqrt[2] - (((69*I)/8)*Pi*
                (dot[k[1], k[2]]/\[Omega]^2)^(9/2)*Log[Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2]])/Sqrt[2] + (((3*I)/16)*Pi*
                (dot[k[1], k[2]]/\[Omega]^2)^(11/2)*Log[Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2]])/Sqrt[2] + 960*Log[4]*Log[
                Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] - 
              (1824*dot[k[1], k[2]]*Log[4]*Log[Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2]])/\[Omega]^2 + (1296*dot[k[1], k[2]]^
                 2*Log[4]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
               \[Omega]^4 - (384*dot[k[1], k[2]]^3*Log[4]*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 + 
              (42*dot[k[1], k[2]]^4*Log[4]*Log[Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2]])/\[Omega]^8 - 480*Log[16]*Log[
                Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
              (912*dot[k[1], k[2]]*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2]])/\[Omega]^2 - (648*dot[k[1], k[2]]^2*
                Log[16]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
               \[Omega]^4 + (168*dot[k[1], k[2]]^3*Log[16]*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^6 - 
              (15*dot[k[1], k[2]]^4*Log[16]*Log[Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2]])/\[Omega]^8 + (96*dot[k[1], k[2]]^3*
                Log[\[Mu]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
               \[Omega]^6 - (24*dot[k[1], k[2]]^4*Log[\[Mu]]*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^8 - 
              (96*dot[k[1], k[2]]^3*Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2]])/\[Omega]^6 + (24*dot[k[1], k[2]]^4*
                Log[\[Omega]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
               \[Omega]^8 - (48*dot[k[1], k[2]]^3*Log[Sqrt[dot[k[1], k[2]]/
                     \[Omega]^2]/Sqrt[2]]^2)/\[Omega]^6 + 
              (12*dot[k[1], k[2]]^4*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                   Sqrt[2]]^2)/\[Omega]^8 + 64*Log[Sqrt[2]*Sqrt[
                  dot[k[1], k[2]]/\[Omega]^2]] - (760*dot[k[1], k[2]]*
                Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^2 + 
              (1026*dot[k[1], k[2]]^2*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]])/\[Omega]^4 - (430*dot[k[1], k[2]]^3*
                Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/\[Omega]^2]])/\[Omega]^6 + 
              (82*dot[k[1], k[2]]^4*Log[Sqrt[2]*Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]])/\[Omega]^8 - (960*I)*Pi*Log[
                1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
              ((1824*I)*Pi*dot[k[1], k[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                     \[Omega]^2]/Sqrt[2]])/\[Omega]^2 - ((1296*I)*Pi*
                dot[k[1], k[2]]^2*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                   Sqrt[2]])/\[Omega]^4 + ((408*I)*Pi*dot[k[1], k[2]]^3*
                Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^
                6 - ((48*I)*Pi*dot[k[1], k[2]]^4*Log[1 + Sqrt[dot[k[1], k[2]]/
                     \[Omega]^2]/Sqrt[2]])/\[Omega]^8 - (((81*I)/4)*Pi*
                (dot[k[1], k[2]]/\[Omega]^2)^(5/2)*Log[1 + 
                  Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
              (((81*I)/8)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
                Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] + 
              (((69*I)/16)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
                Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
              (((3*I)/32)*Pi*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*
                Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/Sqrt[2] - 
              960*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*Log[
                1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]] + 
              (1824*dot[k[1], k[2]]*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                  Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/
               \[Omega]^2 - (1296*dot[k[1], k[2]]^2*Log[Sqrt[dot[k[1], k[2]]/
                    \[Omega]^2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/
                     \[Omega]^2]/Sqrt[2]])/\[Omega]^4 + (408*dot[k[1], k[2]]^
                 3*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
                Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/\[Omega]^
                6 - (48*dot[k[1], k[2]]^4*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^
                     2]/Sqrt[2]]*Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/
                   Sqrt[2]])/\[Omega]^8 - (81*(dot[k[1], k[2]]/\[Omega]^2)^
                 (5/2)*Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
                Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(4*
                Sqrt[2]) - (81*(dot[k[1], k[2]]/\[Omega]^2)^(7/2)*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
                Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(8*
                Sqrt[2]) + (69*(dot[k[1], k[2]]/\[Omega]^2)^(9/2)*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
                Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(16*
                Sqrt[2]) - (3*(dot[k[1], k[2]]/\[Omega]^2)^(11/2)*
                Log[Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]]*
                Log[1 + Sqrt[dot[k[1], k[2]]/\[Omega]^2]/Sqrt[2]])/(32*
                Sqrt[2])))/(Pi^2*dot[k[1], k[2]]^3*(-1 + dot[k[1], k[2]]/
                (2*\[Omega]^2))^3)))/\[Omega]))

